Planar master integrals for four-loop form factors

We present the complete set of planar master integrals relevant to the calculation of three-point functions in four-loop massless Quantum Chromodynamics. Employing direct parametric integrations for a basis of finite integrals, we give analytic results for the Laurent expansion of conventional integrals in the parameter of dimensional regularization through to terms of weight eight.

==> anc/ff4l-ints-pl.m <==
(* Andreas von Manteuffel, Robert M. Schabinger:
 * "Planar master integrals for four-loop form factors"
 * April 2019
 *
This file contains analytical weight eight results for the eps-expansion of
the four-loop planar master integrals using a conventional basis choice.
Our notation is as follows. All integrals belong to integral family A defined
in Table 1 of the text. Integral family A is defined as the collection of
massless propagators with momenta {k1, k2, k3, k4, p1-k1, p1-k1+k2, p1-k1+k2-k3, 
p1-k1+k2-k3+k4, p2+k1, p2+k1-k2, p2+k1-k2+k3, p2+k1-k2+k3-k4, k1-k2, k2-k3, 
k3-k4, k1-k2+k3, k2-k3+k4, k1-k2+k3-k4}, where k1, k2, k3, and k4 are loop 
momenta and p1 and p2 are external momenta. Indeed, the final entry of all 
INT objects below is exactly an ordered list of propagator exponents which 
directly references the list given above. In addition, INT objects have first 
entries which state the family name, second entries which give the number of 
non-zero propagator exponents, third entries which give the Reduze 2 sector 
identification number (arXiv:1201.4330), and fourth entries which give the 
sum of the propagator exponents. The fifth entries of all INT objects are 0 
here because, as explained in the text, we prefer squared propagators over 
irreducible numerators for our two sectors with more than one master integral.
For the sake of clarity, let us consider the four-loop generalized sunrise
INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}]
explicitly. From the above list of propagator exponents, we see that the 
integrand of the four-loop generalized sunrise integral consists of five 
inverse progators with momenta {k2, k3, k4, p1-k1+k2-k3+k4, p2+k1}, which
is consistent with the first line of Eq. (2.2) in the text. The integrals
are defined with Minkowskian propagators, an absolute normalization of
(Gamma(d/2-1)*pi^(-d/2))^4 with d=4-2*ep, and (p1+p2)^2=-1.
*)
{INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}] -> 71/2304 + 1/(576*ep) + (26815*ep)/82944 + 
   ep^8*dummy[INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}]] + ep^3*(220099831/11943936 - zeta[2]^2/16 - 
     (355*zeta[3])/192) + ep^2*(872675/331776 - (5*zeta[3])/48) + 
   ep^5*(1202722056055/1719926784 - (26815*zeta[2]^2)/2304 - 
     (16*zeta[2]^3)/21 - (4363375*zeta[3])/27648 + (25*zeta[3]^2)/8 - 
     (1633*zeta[5])/64) + ep^4*(5602583411/47775744 - (71*zeta[2]^2)/64 - 
     (134075*zeta[3])/6912 - (23*zeta[5])/16) + 
   ep^7*(5444081430956311/247669456896 - (220099831*zeta[2]^2)/331776 - 
     (26815*zeta[2]^3)/189 - (171*zeta[2]^4)/20 - (28012917055*zeta[3])/
      3981312 + (1065*zeta[2]^2*zeta[3])/16 + (670375*zeta[3]^2)/1152 - 
     (20071525*zeta[5])/9216 + (345*zeta[3]*zeta[5])/4 - 
     (26625*zeta[7])/64) + ep^6*(27414177873875/6879707136 - 
     (872675*zeta[2]^2)/9216 - (284*zeta[2]^3)/21 - 
     (1100499155*zeta[3])/995328 + (15*zeta[2]^2*zeta[3])/4 + 
     (1775*zeta[3]^2)/32 - (616745*zeta[5])/2304 - (375*zeta[7])/16), 
 INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
    0}] -> 5305/1728 + 1/(48*ep^2) + 47/(144*ep) + 
   ep^7*dummy[INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
       0, 0, 0, 0, 0}]] + zeta[2]/12 + 
   ep^2*(9058801/62208 + (5305*zeta[2])/432 - (13*zeta[2]^2)/60 - 
     (47*zeta[3])/3) + ep*(117515/5184 + (47*zeta[2])/36 - zeta[3]) + 
   ep^4*(10692183865/2239488 + (9058801*zeta[2])/15552 - 
     (13793*zeta[2]^2)/432 - (817*zeta[2]^3)/105 - (117515*zeta[3])/108 - 
     (188*zeta[2]*zeta[3])/3 + 24*zeta[3]^2 - (658*zeta[5])/3) + 
   ep^3*(160051727/186624 + (117515*zeta[2])/1296 - (611*zeta[2]^2)/180 - 
     (5305*zeta[3])/36 - 4*zeta[2]*zeta[3] - 14*zeta[5]) + 
   ep^6*(10808153385601/80621568 + (10692183865*zeta[2])/559872 - 
     (117764413*zeta[2]^2)/77760 - (866837*zeta[2]^3)/756 - 
     (21041*zeta[2]^4)/175 - (160051727*zeta[3])/3888 - 
     (117515*zeta[2]*zeta[3])/27 + (2444*zeta[2]^2*zeta[3])/15 + 
     (10610*zeta[3]^2)/3 + 96*zeta[2]*zeta[3]^2 - (822605*zeta[5])/54 - 
     (2632*zeta[2]*zeta[5])/3 + 672*zeta[3]*zeta[5] - (11233*zeta[7])/3) + 
   ep^5*(172071311555/6718464 + (160051727*zeta[2])/46656 - 
     (305539*zeta[2]^2)/1296 - (38399*zeta[2]^3)/315 - 
     (9058801*zeta[3])/1296 - (5305*zeta[2]*zeta[3])/9 + 
     (52*zeta[2]^2*zeta[3])/5 + 376*zeta[3]^2 - (37135*zeta[5])/18 - 
     56*zeta[2]*zeta[5] - 239*zeta[7]), 
 INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
    0}] -> 4669/1152 + 1/(32*ep^2) + 11/(24*ep) + 
   ep^7*dummy[INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
       0, 0, 0, 0, 0}]] + ep^2*(7175077/41472 - (33*zeta[2]^2)/40 - 
     (121*zeta[3])/6) + ep*(12223/432 - (11*zeta[3])/8) + 
   ep^4*(7848073213/1492992 - (51359*zeta[2]^2)/480 - (74*zeta[2]^3)/7 - 
     (134453*zeta[3])/108 + (121*zeta[3]^2)/4 - (583*zeta[5])/2) + 
   ep^3*(30393245/31104 - (121*zeta[2]^2)/10 - (51359*zeta[3])/288 - 
     (159*zeta[5])/8) + ep^6*(7563908474773/53747712 - 
     (78925847*zeta[2]^2)/17280 - (24679*zeta[2]^3)/18 - 
     (6759*zeta[2]^4)/50 - (334325695*zeta[3])/7776 + 
     (2662*zeta[2]^2*zeta[3])/5 + (564949*zeta[3]^2)/144 - 
     (647819*zeta[5])/36 + (1749*zeta[3]*zeta[5])/2 - (10263*zeta[7])/2) + 
   ep^5*(7683131003/279936 - (134453*zeta[2]^2)/180 - (3256*zeta[2]^3)/21 - 
     (78925847*zeta[3])/10368 + (363*zeta[2]^2*zeta[3])/10 + 
     (1331*zeta[3]^2)/3 - (247457*zeta[5])/96 - (2799*zeta[7])/8), 
 INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
    0}] -> 4111/1296 + 1/(36*ep^2) + 83/(216*ep) + 
   ep^7*dummy[INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 
       0, 0, 0, 0, 0}]] + ep^2*(5291287/46656 - zeta[2]^2/2 - 
     (415*zeta[3])/36) + ep*(158735/7776 - (5*zeta[3])/6) + 
   ep^4*(4556484007/1679616 - (4111*zeta[2]^2)/72 - (76*zeta[2]^3)/21 - 
     (793675*zeta[3])/1296 + (25*zeta[3]^2)/2 - (3569*zeta[5])/36) + 
   ep^3*(160380911/279936 - (83*zeta[2]^2)/12 - (20555*zeta[3])/216 - 
     (43*zeta[5])/6) + ep^6*(3250505264983/60466176 - 
     (5291287*zeta[2]^2)/2592 - (78109*zeta[2]^3)/189 - (237*zeta[2]^4)/10 - 
     (801904555*zeta[3])/46656 + (415*zeta[2]^2*zeta[3])/2 + 
     (102775*zeta[3]^2)/72 - (6825605*zeta[5])/1296 + 215*zeta[3]*zeta[5] - 
     (36935*zeta[7])/36) + ep^5*(123698031455/10077696 - 
     (158735*zeta[2]^2)/432 - (3154*zeta[2]^3)/63 - (26456435*zeta[3])/7776 + 
     15*zeta[2]^2*zeta[3] + (2075*zeta[3]^2)/12 - (176773*zeta[5])/216 - 
     (445*zeta[7])/6), INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 
    0, 1, 0, 0, 0, 0, 0, 0, 0}] -> -4669/3456 - 1/(96*ep^2) - 11/(72*ep) + 
   ep^7*dummy[INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 
       0, 0, 0, 0, 0, 0}]] - zeta[2]/12 + 
   ep*(-12223/1296 - (11*zeta[2])/9 + (11*zeta[3])/24) + 
   ep^2*(-7175077/124416 - (4669*zeta[2])/432 - (9*zeta[2]^2)/40 + 
     (121*zeta[3])/18) + ep^3*(-30393245/93312 - (12223*zeta[2])/162 - 
     (33*zeta[2]^2)/10 + (51359*zeta[3])/864 + (11*zeta[2]*zeta[3])/3 + 
     (53*zeta[5])/8) + ep^4*(-7848073213/4478976 - (7175077*zeta[2])/15552 - 
     (4669*zeta[2]^2)/160 + (307*zeta[2]^3)/105 + (134453*zeta[3])/324 + 
     (484*zeta[2]*zeta[3])/9 - (121*zeta[3]^2)/12 + (583*zeta[5])/6) + 
   ep^5*(-7683131003/839808 - (30393245*zeta[2])/11664 - 
     (12223*zeta[2]^2)/60 + (13508*zeta[2]^3)/315 + 
     (78925847*zeta[3])/31104 + (51359*zeta[2]*zeta[3])/108 + 
     (99*zeta[2]^2*zeta[3])/10 - (1331*zeta[3]^2)/9 + (247457*zeta[5])/288 + 
     53*zeta[2]*zeta[5] + (933*zeta[7])/8) + 
   ep^6*(-7563908474773/161243136 - (7848073213*zeta[2])/559872 - 
     (7175077*zeta[2]^2)/5760 + (204769*zeta[2]^3)/540 + 
     (74593*zeta[2]^4)/1050 + (334325695*zeta[3])/23328 + 
     (268906*zeta[2]*zeta[3])/81 + (726*zeta[2]^2*zeta[3])/5 - 
     (564949*zeta[3]^2)/432 - (242*zeta[2]*zeta[3]^2)/3 + 
     (647819*zeta[5])/108 + (2332*zeta[2]*zeta[5])/3 - 
     (583*zeta[3]*zeta[5])/2 + (3421*zeta[7])/2), 
 INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
    0}] -> 399/64 + 1/(16*ep^2) + 13/(16*ep) + 
   ep^7*dummy[INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
       0, 0, 0, 0, 0, 0}]] + ep^2*(47657/256 - (3*zeta[2]^2)/4 - 
     (65*zeta[3])/4) + ep*(295/8 - (5*zeta[3])/4) + 
   ep^4*(3639283/1024 - (1197*zeta[2]^2)/16 - (22*zeta[2]^3)/7 - 
     (1475*zeta[3])/2 + (25*zeta[3]^2)/2 - (351*zeta[5])/4) + 
   ep^3*(216291/256 - (39*zeta[2]^2)/4 - (1995*zeta[3])/16 - 
     (27*zeta[5])/4) + ep^6*(220387293/4096 - (142971*zeta[2]^2)/64 - 
     (627*zeta[2]^3)/2 - 9*zeta[2]^4 - (1081455*zeta[3])/64 + 
     195*zeta[2]^2*zeta[3] + (9975*zeta[3]^2)/8 - (7965*zeta[5])/2 + 
     135*zeta[3]*zeta[5] - (2145*zeta[7])/4) + 
   ep^5*(7234415/512 - (885*zeta[2]^2)/2 - (286*zeta[2]^3)/7 - 
     (238285*zeta[3])/64 + 15*zeta[2]^2*zeta[3] + (325*zeta[3]^2)/2 - 
     (10773*zeta[5])/16 - (165*zeta[7])/4), 
 INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
    0}] -> 4897/15552 + 1/(432*ep^2) + 5/(144*ep) + 
   ep^7*dummy[INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
       0, 0, 0, 0, 0, 0}]] + zeta[2]/36 + 
   ep^2*(7922809/559872 + (4897*zeta[2])/1296 + (29*zeta[2]^2)/180 - 
     (5*zeta[3])/3) + ep*(3899/1728 + (5*zeta[2])/12 - zeta[3]/9) + 
   ep^4*(9049184929/20155392 + (7922809*zeta[2])/46656 + 
     (142013*zeta[2]^2)/6480 + zeta[2]^3/105 - (3899*zeta[3])/36 - 
     20*zeta[2]*zeta[3] + (8*zeta[3]^2)/3 - (70*zeta[5])/3) + 
   ep^3*(15265573/186624 + (3899*zeta[2])/144 + (29*zeta[2]^2)/12 - 
     (4897*zeta[3])/324 - (4*zeta[2]*zeta[3])/3 - (14*zeta[5])/9) + 
   ep^6*(8984281077577/725594112 + (9049184929*zeta[2])/1679616 + 
     (229761461*zeta[2]^2)/233280 + (4897*zeta[2]^3)/3780 - 
     (8147*zeta[2]^4)/525 - (15265573*zeta[3])/3888 - 
     (3899*zeta[2]*zeta[3])/3 - 116*zeta[2]^2*zeta[3] + (9794*zeta[3]^2)/27 + 
     32*zeta[2]*zeta[3]^2 - (27293*zeta[5])/18 - 280*zeta[2]*zeta[5] + 
     (224*zeta[3]*zeta[5])/3 - (1195*zeta[7])/3) + 
   ep^5*(16012772009/6718464 + (15265573*zeta[2])/15552 + 
     (113071*zeta[2]^2)/720 + zeta[2]^3/7 - (7922809*zeta[3])/11664 - 
     (4897*zeta[2]*zeta[3])/27 - (116*zeta[2]^2*zeta[3])/15 + 40*zeta[3]^2 - 
     (34279*zeta[5])/162 - (56*zeta[2]*zeta[5])/3 - (239*zeta[7])/9), 
 INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
    0}] -> 5659/864 + 1/(24*ep^2) + 97/(144*ep) + 
   ep^7*dummy[INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
       0, 1, 0, 0, 0, 0}]] + ep^2*(10365091/31104 - (27*zeta[2]^2)/20 - 
     (291*zeta[3])/8) + ep*(259549/5184 - (9*zeta[3])/4) + 
   ep^4*(13122134755/1119744 - (16977*zeta[2]^2)/80 - (122*zeta[2]^3)/7 - 
     (259549*zeta[3])/96 + (243*zeta[3]^2)/4 - (12707*zeta[5])/24) + 
   ep^3*(379494061/186624 - (873*zeta[2]^2)/40 - (5659*zeta[3])/16 - 
     (131*zeta[5])/4) + ep^6*(14130255548419/40310784 - 
     (10365091*zeta[2]^2)/960 - (345199*zeta[2]^3)/126 - 
     (20619*zeta[2]^4)/100 - (379494061*zeta[3])/3456 + 
     (23571*zeta[2]^2*zeta[3])/20 + (152793*zeta[3]^2)/16 - 
     (34000919*zeta[5])/864 + (3537*zeta[3]*zeta[5])/2 - 
     (213497*zeta[7])/24) + ep^5*(436454422477/6718464 - 
     (259549*zeta[2]^2)/160 - (5917*zeta[2]^3)/21 - (10365091*zeta[3])/576 + 
     (729*zeta[2]^2*zeta[3])/10 + (7857*zeta[3]^2)/8 - (741329*zeta[5])/144 - 
     (2201*zeta[7])/4), INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 
    1, 0, 0, 0, 1, 0, 0, 0, 0}] -> 5005/1728 + 1/(48*ep^2) + 91/(288*ep) + 
   ep^7*dummy[INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
       0, 1, 0, 0, 0, 0}]] + zeta[2]/12 + 
   ep^2*(8306173/62208 + (5005*zeta[2])/432 - (41*zeta[2]^2)/120 - 
     (2275*zeta[3])/144) + ep*(217747/10368 + (91*zeta[2])/72 - 
     (25*zeta[3])/24) + ep^4*(9802399645/2239488 + (8306173*zeta[2])/15552 - 
     (41041*zeta[2]^2)/864 - (2089*zeta[2]^3)/210 - (5443675*zeta[3])/5184 - 
     (2275*zeta[2]*zeta[3])/36 + (625*zeta[3]^2)/24 - (11375*zeta[5])/48) + 
   ep^3*(292596499/373248 + (217747*zeta[2])/2592 - (3731*zeta[2]^2)/720 - 
     (125125*zeta[3])/864 - (25*zeta[2]*zeta[3])/6 - (125*zeta[5])/8) + 
   ep^6*(10088693455357/80621568 + (9802399645*zeta[2])/559872 - 
     (340553093*zeta[2]^2)/155520 - (298727*zeta[2]^3)/216 - 
     (595879*zeta[2]^4)/4200 - (7314912475*zeta[3])/186624 - 
     (5443675*zeta[2]*zeta[3])/1296 + (18655*zeta[2]^2*zeta[3])/72 + 
     (3128125*zeta[3]^2)/864 + (625*zeta[2]*zeta[3]^2)/6 - 
     (27218375*zeta[5])/1728 - (11375*zeta[2]*zeta[5])/12 + 
     (3125*zeta[3]*zeta[5])/4 - (196105*zeta[7])/48) + 
   ep^5*(317884792627/13436928 + (292596499*zeta[2])/93312 - 
     (8927627*zeta[2]^2)/25920 - (27157*zeta[2]^3)/180 - 
     (207654325*zeta[3])/31104 - (125125*zeta[2]*zeta[3])/216 + 
     (205*zeta[2]^2*zeta[3])/12 + (56875*zeta[3]^2)/144 - 
     (625625*zeta[5])/288 - (125*zeta[2]*zeta[5])/2 - (2155*zeta[7])/8), 
 INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
    0}] -> 19151/128 + 3/(16*ep^3) + 83/(32*ep^2) + 
   ep^6*dummy[INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
       0, 0, 0, 0, 0, 0}]] + (1411/64 + zeta[2]/2)/ep + (29*zeta[2])/4 + 
   ep*(229179/256 + (517*zeta[2])/8 - (13*zeta[2]^2)/4 - (805*zeta[3])/8) - 
   (29*zeta[3])/4 + ep^3*(26944707/1024 + (92013*zeta[2])/32 - 
     (5433*zeta[2]^2)/16 - (14629*zeta[2]^3)/210 - (187065*zeta[3])/32 - 
     319*zeta[2]*zeta[3] + (283*zeta[3]^2)/2 - (11847*zeta[5])/8) + 
   ep^2*(2543079/512 + (7353*zeta[2])/16 - (1701*zeta[2]^2)/40 - 
     (13733*zeta[3])/16 - 22*zeta[2]*zeta[3] - (427*zeta[5])/4) + 
   ep^4*(277602767/2048 + (1064097*zeta[2])/64 - (344177*zeta[2]^2)/160 - 
     (134117*zeta[2]^3)/140 - (2246637*zeta[3])/64 - 
     (5687*zeta[2]*zeta[3])/2 + (531*zeta[2]^2*zeta[3])/5 + 
     (7883*zeta[3]^2)/4 - (201999*zeta[5])/16 - 338*zeta[2]*zeta[5] - 
     (30629*zeta[7])/16) + ep^5*(2813456395/4096 + (11698789*zeta[2])/128 - 
     (765057*zeta[2]^2)/64 - (2265681*zeta[2]^3)/280 - 
     (4190773*zeta[2]^4)/4200 - (25015905*zeta[3])/128 - 
     (80883*zeta[2]*zeta[3])/4 + (13743*zeta[2]^2*zeta[3])/10 + 
     (134971*zeta[3]^2)/8 + 484*zeta[2]*zeta[3]^2 - (2750059*zeta[5])/32 - 
     4881*zeta[2]*zeta[5] + 4161*zeta[3]*zeta[5] - (849375*zeta[7])/32 - 
     4*zeta[5, 3]), INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 
    1, 0, 0, 0, 0, 0, 0, 0}] -> 512/3 + 1/(3*ep^3) + 4/ep^2 + 88/(3*ep) + 
   ep^6*dummy[INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 
       0, 0, 0, 0, 0, 0}]] + ep*(2608/3 - (24*zeta[2]^2)/5 - 96*zeta[3]) - 
   8*zeta[3] + ep^3*(54272/3 - (2112*zeta[2]^2)/5 - (256*zeta[2]^3)/7 - 
     4096*zeta[3] + 96*zeta[3]^2 - 864*zeta[5]) + 
   ep^2*(12224/3 - (288*zeta[2]^2)/5 - 704*zeta[3] - 72*zeta[5]) + 
   ep^5*(972032/3 - (62592*zeta[2]^2)/5 - (22528*zeta[2]^3)/7 - 
     (6768*zeta[2]^4)/25 - 97792*zeta[3] + (6912*zeta[2]^2*zeta[3])/5 + 
     8448*zeta[3]^2 - 36864*zeta[5] + 1728*zeta[3]*zeta[5] - 9504*zeta[7]) + 
   ep^4*(232448/3 - (12288*zeta[2]^2)/5 - (3072*zeta[2]^3)/7 - 
     20864*zeta[3] + (576*zeta[2]^2*zeta[3])/5 + 1152*zeta[3]^2 - 
     6336*zeta[5] - 792*zeta[7]), 
 INT["A", 7, 1707, 7, 0, {1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
    0}] -> 3523/64 + 1/(8*ep^3) + 23/(16*ep^2) + 
   ep^6*dummy[INT["A", 7, 1707, 7, 0, {1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
       0, 0, 0, 0, 0, 0}]] + (321/32 + zeta[2]/4)/ep + (23*zeta[2])/8 + 
   ep*(33497/128 + (321*zeta[2])/16 - (21*zeta[2]^2)/20 - (207*zeta[3])/8) - 
   (9*zeta[3])/4 + ep^3*(2341537/512 + (33497*zeta[2])/64 - 
     (6741*zeta[2]^2)/80 - (589*zeta[2]^3)/70 - (31707*zeta[3])/32 - 
     (207*zeta[2]*zeta[3])/4 + (81*zeta[3]^2)/4 - (1173*zeta[5])/8) + 
   ep^2*(289611/256 + (3523*zeta[2])/32 - (483*zeta[2]^2)/40 - 
     (2889*zeta[3])/16 - (9*zeta[2]*zeta[3])/2 - (51*zeta[5])/4) + 
   ep^5*(133574313/2048 + (2341537*zeta[2])/256 - (703437*zeta[2]^2)/320 - 
     (189069*zeta[2]^3)/280 - (3417*zeta[2]^4)/100 - (2606499*zeta[3])/128 - 
     (31707*zeta[2]*zeta[3])/16 + (4347*zeta[2]^2*zeta[3])/20 + 
     (26001*zeta[3]^2)/16 + (81*zeta[2]*zeta[3]^2)/2 - (179673*zeta[5])/32 - 
     (1173*zeta[2]*zeta[5])/4 + (459*zeta[3]*zeta[5])/2 - (7383*zeta[7])/8) + 
   ep^4*(18019811/1024 + (289611*zeta[2])/128 - (73983*zeta[2]^2)/160 - 
     (13547*zeta[2]^3)/140 - (301473*zeta[3])/64 - (2889*zeta[2]*zeta[3])/8 + 
     (189*zeta[2]^2*zeta[3])/10 + (1863*zeta[3]^2)/8 - (16371*zeta[5])/16 - 
     (51*zeta[2]*zeta[5])/2 - (321*zeta[7])/4), 
 INT["A", 7, 1976, 7, 0, {0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
    0}] -> 2665/32 + 1/(4*ep^3) + 21/(8*ep^2) + 267/(16*ep) + 
   ep^6*dummy[INT["A", 7, 1976, 7, 0, {0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 
       0, 0, 0, 0, 0, 0}]] + ep*(23019/64 - (21*zeta[2]^2)/10 - 
     (147*zeta[3])/4) - (7*zeta[3])/2 + 
   ep^3*(1326691/256 - (5607*zeta[2]^2)/40 - (52*zeta[2]^3)/7 - 
     (18655*zeta[3])/16 + (49*zeta[3]^2)/2 - (693*zeta[5])/4) + 
   ep^2*(180705/128 - (441*zeta[2]^2)/20 - (1869*zeta[3])/8 - 
     (33*zeta[5])/2) + ep^5*(62564859/1024 - (483399*zeta[2]^2)/160 - 
     (3471*zeta[2]^3)/7 - (1017*zeta[2]^4)/50 - (1264935*zeta[3])/64 + 
     (3087*zeta[2]^2*zeta[3])/10 + (13083*zeta[3]^2)/8 - (87945*zeta[5])/16 + 
     231*zeta[3]*zeta[5] - (3843*zeta[7])/4) + 
   ep^4*(9277353/512 - (11193*zeta[2]^2)/16 - 78*zeta[2]^3 - 
     (161133*zeta[3])/32 + (147*zeta[2]^2*zeta[3])/5 + (1029*zeta[3]^2)/4 - 
     (8811*zeta[5])/8 - (183*zeta[7])/2), 
 INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
    0}] -> 256/3 + 1/(6*ep^3) + 2/ep^2 + 
   ep^6*dummy[INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 
       0, 0, 0, 0, 0, 0}]] + (44/3 + zeta[2]/2)/ep + 6*zeta[2] + 
   ep*(1304/3 + 44*zeta[2] - (23*zeta[2]^2)/20 - 48*zeta[3]) - 4*zeta[3] + 
   ep^3*(27136/3 + 1304*zeta[2] - (506*zeta[2]^2)/5 - (3141*zeta[2]^3)/140 - 
     2048*zeta[3] - 144*zeta[2]*zeta[3] + 48*zeta[3]^2 - 432*zeta[5]) + 
   ep^2*(6112/3 + 256*zeta[2] - (69*zeta[2]^2)/5 - 352*zeta[3] - 
     12*zeta[2]*zeta[3] - 36*zeta[5]) + 
   ep^5*(486016/3 + 27136*zeta[2] - (14996*zeta[2]^2)/5 - 
     (69102*zeta[2]^3)/35 - (80319*zeta[2]^4)/400 - 48896*zeta[3] - 
     6144*zeta[2]*zeta[3] + (1656*zeta[2]^2*zeta[3])/5 + 4224*zeta[3]^2 + 
     144*zeta[2]*zeta[3]^2 - 18432*zeta[5] - 1296*zeta[2]*zeta[5] + 
     864*zeta[3]*zeta[5] - 4752*zeta[7]) + 
   ep^4*(116224/3 + 6112*zeta[2] - (2944*zeta[2]^2)/5 - (9423*zeta[2]^3)/35 - 
     10432*zeta[3] - 1056*zeta[2]*zeta[3] + (138*zeta[2]^2*zeta[3])/5 + 
     576*zeta[3]^2 - 3168*zeta[5] - 108*zeta[2]*zeta[5] - 396*zeta[7]), 
 INT["A", 7, 3271, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
    0}] -> -1221/64 - 1/(24*ep^3) - 23/(48*ep^2) + 
   ep^6*dummy[INT["A", 7, 3271, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 
       0, 0, 0, 0, 0, 0}]] + (-325/96 - zeta[2]/4)/ep - (23*zeta[2])/8 + 
   zeta[3] + ep*(-12111/128 - (325*zeta[2])/16 - (2*zeta[2]^2)/5 + 
     (23*zeta[3])/2) + ep^2*(-111085/256 - (3663*zeta[2])/32 - 
     (23*zeta[2]^2)/5 + (325*zeta[3])/4 + 6*zeta[2]*zeta[3] + 9*zeta[5]) + 
   ep^3*(-2908501/1536 - (36333*zeta[2])/64 - (65*zeta[2]^2)/2 + 
     (167*zeta[2]^3)/35 + (3663*zeta[3])/8 + 69*zeta[2]*zeta[3] - 
     12*zeta[3]^2 + (207*zeta[5])/2) + 
   ep^4*(-24585215/3072 - (333255*zeta[2])/128 - (3663*zeta[2]^2)/20 + 
     (3841*zeta[2]^3)/70 + (36333*zeta[3])/16 + (975*zeta[2]*zeta[3])/2 + 
     (48*zeta[2]^2*zeta[3])/5 - 138*zeta[3]^2 + (2925*zeta[5])/4 + 
     54*zeta[2]*zeta[5] + 99*zeta[7]) + 
   ep^5*(-203582461/6144 - (2908501*zeta[2])/256 - (36333*zeta[2]^2)/40 + 
     (10855*zeta[2]^3)/28 + (1626*zeta[2]^4)/25 + (333255*zeta[3])/32 + 
     (10989*zeta[2]*zeta[3])/4 + (552*zeta[2]^2*zeta[3])/5 - 975*zeta[3]^2 - 
     72*zeta[2]*zeta[3]^2 + (32967*zeta[5])/8 + 621*zeta[2]*zeta[5] - 
     216*zeta[3]*zeta[5] + (2277*zeta[7])/2), 
 INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
    0}] -> 1079/256 + 1/(192*ep^3) + 13/(192*ep^2) + 
   ep^6*dummy[INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
       1, 0, 0, 0, 0, 0}]] + (445/768 + zeta[2]/16)/ep + (13*zeta[2])/16 + 
   ep*(28943/1024 + (421*zeta[2])/64 + zeta[2]^2/4 - (13*zeta[3])/2) - 
   zeta[3]/2 + ep^3*(13498285/12288 + (64437*zeta[2])/256 + 
     (403*zeta[2]^2)/16 - (321*zeta[2]^3)/280 - (3057*zeta[3])/8 - 
     (273*zeta[2]*zeta[3])/8 + (303*zeta[3]^2)/16 - (507*zeta[5])/4) + 
   ep^2*(184179/1024 + (2757*zeta[2])/64 + (13*zeta[2]^2)/4 - 
     (109*zeta[3])/2 - (21*zeta[2]*zeta[3])/8 - (39*zeta[5])/4) + 
   ep^4*(79613629/12288 + (352665*zeta[2])/256 + (2397*zeta[2]^2)/16 - 
     (4173*zeta[2]^3)/280 - 2451*zeta[3] - (8841*zeta[2]*zeta[3])/32 - 
     (3*zeta[2]^2*zeta[3])/8 + (3939*zeta[3]^2)/16 - (16833*zeta[5])/16 - 
     (315*zeta[2]*zeta[5])/8 - (4941*zeta[7])/32) + 
   ep^5*(1822893997/49152 + (7430197*zeta[2])/1024 + (47643*zeta[2]^2)/64 - 
     (150501*zeta[2]^3)/1120 - (536349*zeta[2]^4)/14000 - 
     (477585*zeta[3])/32 - (57897*zeta[2]*zeta[3])/32 - 
     (39*zeta[2]^2*zeta[3])/8 + (131163*zeta[3]^2)/64 + 
     (441*zeta[2]*zeta[3]^2)/8 - (115803*zeta[5])/16 - 
     (4095*zeta[2]*zeta[5])/8 + (5139*zeta[3]*zeta[5])/8 - 
     (64233*zeta[7])/32 - (243*zeta[5, 3])/20), 
 INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
    0}] -> 7697/128 + 1/(16*ep^3) + 29/(32*ep^2) + 
   ep^6*dummy[INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 
       1, 0, 0, 0, 0, 0}]] + (525/64 + zeta[2]/2)/ep + (29*zeta[2])/4 + 
   ep*(100581/256 + (517*zeta[2])/8 + zeta[2]^2/20 - (435*zeta[3])/8) - 
   (15*zeta[3])/4 + ep^3*(14295325/1024 + (92013*zeta[2])/32 + 
     (157*zeta[2]^2)/80 - (1241*zeta[2]^3)/35 - (115455*zeta[3])/32 - 
     (609*zeta[2]*zeta[3])/2 + (225*zeta[3]^2)/2 - (7569*zeta[5])/8) + 
   ep^2*(1226361/512 + (7353*zeta[2])/16 + (29*zeta[2]^2)/40 - 
     (7875*zeta[3])/16 - 21*zeta[2]*zeta[3] - (261*zeta[5])/4) + 
   ep^4*(161511569/2048 + (1064097*zeta[2])/64 - (8127*zeta[2]^2)/160 - 
     (35989*zeta[2]^3)/70 - (1508715*zeta[3])/64 - (10857*zeta[2]*zeta[3])/
      4 + (192*zeta[2]^2*zeta[3])/5 + (6525*zeta[3]^2)/4 - 
     (136593*zeta[5])/16 - 315*zeta[2]*zeta[5] - (8667*zeta[7])/8) + 
   ep^5*(1783158741/4096 + (11698789*zeta[2])/128 - (293547*zeta[2]^2)/320 - 
     (649277*zeta[2]^3)/140 - (960807*zeta[2]^4)/1750 - 
     (18395415*zeta[3])/128 - (154413*zeta[2]*zeta[3])/8 + 
     (2784*zeta[2]^2*zeta[3])/5 + (118125*zeta[3]^2)/8 + 
     441*zeta[2]*zeta[3]^2 - (1990341*zeta[5])/32 - 
     (9135*zeta[2]*zeta[5])/2 + 3672*zeta[3]*zeta[5] - (251343*zeta[7])/16 - 
     (243*zeta[5, 3])/5), INT["A", 7, 6302, 7, 0, 
   {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}] -> 
  -7039/384 - 1/(48*ep^3) - 9/(32*ep^2) + 
   ep^6*dummy[INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 
       1, 0, 0, 0, 0, 0}]] + (-475/192 - zeta[2]/4)/ep - (27*zeta[2])/8 + 
   (3*zeta[3])/2 + ep*(-95563/768 - (451*zeta[2])/16 - (37*zeta[2]^2)/40 + 
     (81*zeta[3])/4) + ep^2*(-1226839/1536 - (6055*zeta[2])/32 - 
     (999*zeta[2]^2)/80 + (1413*zeta[3])/8 + (21*zeta[2]*zeta[3])/2 + 
     (239*zeta[5])/8) + ep^3*(-15090419/3072 - (72115*zeta[2])/64 - 
     (15967*zeta[2]^2)/160 + (2109*zeta[2]^3)/280 + (20625*zeta[3])/16 + 
     (567*zeta[2]*zeta[3])/4 - (201*zeta[3]^2)/4 + (6453*zeta[5])/16) + 
   ep^4*(-179094079/6144 - (800479*zeta[2])/128 - (38903*zeta[2]^2)/64 + 
     (56943*zeta[2]^3)/560 + (274965*zeta[3])/32 + (9471*zeta[2]*zeta[3])/8 + 
     (327*zeta[2]^2*zeta[3])/20 - (5427*zeta[3]^2)/8 + (111101*zeta[5])/32 + 
     (315*zeta[2]*zeta[5])/2 + (32317*zeta[7])/64) + 
   ep^5*(-2061588539/12288 - (8516123*zeta[2])/256 - (392963*zeta[2]^2)/128 + 
     (144657*zeta[2]^3)/160 + (5360991*zeta[2]^4)/28000 + 
     (3467337*zeta[3])/64 + (127155*zeta[2]*zeta[3])/16 + 
     (8829*zeta[2]^2*zeta[3])/40 - (94251*zeta[3]^2)/16 - 
     (441*zeta[2]*zeta[3]^2)/2 + (1582937*zeta[5])/64 + 
     (8505*zeta[2]*zeta[5])/4 - (7089*zeta[3]*zeta[5])/4 + 
     (872559*zeta[7])/128 + (711*zeta[5, 3])/20), 
 INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
    0}] -> -10441/384 - 1/(48*ep^3) - 11/(32*ep^2) + 
   ep^6*dummy[INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
       0, 1, 0, 0, 0, 0}]] + (-661/192 - zeta[2]/4)/ep - (29*zeta[2])/8 + 
   (11*zeta[3])/8 + ep*(-143533/768 - (521*zeta[2])/16 - (47*zeta[2]^2)/40 + 
     (347*zeta[3])/16) + ep^2*(-1804513/1536 - (7517*zeta[2])/32 - 
     (1187*zeta[2]^2)/80 + (6711*zeta[3])/32 + (25*zeta[2]*zeta[3])/2 + 
     (185*zeta[5])/8) + ep^3*(-21351269/3072 - (95921*zeta[2])/64 - 
     (18327*zeta[2]^2)/160 + (1859*zeta[2]^3)/420 + (103155*zeta[3])/64 + 
     (725*zeta[2]*zeta[3])/4 - (331*zeta[3]^2)/8 + (5745*zeta[5])/16) + 
   ep^4*(-242085625/6144 - (1135157*zeta[2])/128 - (224643*zeta[2]^2)/320 + 
     (25087*zeta[2]^3)/280 + (1388415*zeta[3])/128 + 
     (13025*zeta[2]*zeta[3])/8 + (823*zeta[2]^2*zeta[3])/20 - 
     (10187*zeta[3]^2)/16 + (109685*zeta[5])/32 + (395*zeta[2]*zeta[5])/2 + 
     (6023*zeta[7])/16) + ep^5*(-2661828317/12288 - (12794505*zeta[2])/256 - 
     (2413359*zeta[2]^2)/640 + (1715789*zeta[2]^3)/1680 + 
     (1545757*zeta[2]^4)/8400 + (17172219*zeta[3])/256 + 
     (187925*zeta[2]*zeta[3])/16 + (20171*zeta[2]^2*zeta[3])/40 - 
     (193031*zeta[3]^2)/32 - (625*zeta[2]*zeta[3]^2)/2 + 
     (1668425*zeta[5])/64 + (11415*zeta[2]*zeta[5])/4 - 
     (5385*zeta[3]*zeta[5])/4 + (188481*zeta[7])/32 + 4*zeta[5, 3]), 
 INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
    0}] -> 6055/32 + 1/(4*ep^3) + 27/(8*ep^2) + 
   ep^6*dummy[INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
       0, 1, 0, 0, 0, 0}]] + (27*zeta[2])/2 + (451/16 + zeta[2])/ep + 
   ep*(72115/64 + (451*zeta[2])/4 - (17*zeta[2]^2)/10 - (567*zeta[3])/4) - 
   (21*zeta[3])/2 + ep^3*(8516123/256 + (72115*zeta[2])/16 - 
     (7667*zeta[2]^2)/40 - (2962*zeta[2]^3)/35 - (127155*zeta[3])/16 - 
     567*zeta[2]*zeta[3] + (441*zeta[3]^2)/2 - (8505*zeta[5])/4) + 
   ep^2*(800479/128 + (6055*zeta[2])/8 - (459*zeta[2]^2)/20 - 
     (9471*zeta[3])/8 - 42*zeta[2]*zeta[3] - (315*zeta[5])/2) + 
   ep^5*(901758755/1024 + (8516123*zeta[2])/64 - (245191*zeta[2]^2)/32 - 
     (667931*zeta[2]^3)/70 - (70257*zeta[2]^4)/50 - (16810059*zeta[3])/64 - 
     (127155*zeta[2]*zeta[3])/4 + (9639*zeta[2]^2*zeta[3])/10 + 
     (198891*zeta[3]^2)/8 + 882*zeta[2]*zeta[3]^2 - (1907325*zeta[5])/16 - 
     8505*zeta[2]*zeta[5] + 6615*zeta[3]*zeta[5] - (150903*zeta[7])/4) + 
   ep^4*(88307719/512 + (800479*zeta[2])/32 - (20587*zeta[2]^2)/16 - 
     (39987*zeta[2]^3)/35 - (1514415*zeta[3])/32 - (9471*zeta[2]*zeta[3])/2 + 
     (357*zeta[2]^2*zeta[3])/5 + (11907*zeta[3]^2)/4 - (142065*zeta[5])/8 - 
     630*zeta[2]*zeta[5] - (5589*zeta[7])/2), 
 INT["A", 7, 9404, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
    0}] -> 18165/64 + 3/(8*ep^3) + 81/(16*ep^2) + 1353/(32*ep) + 
   ep^6*dummy[INT["A", 7, 9404, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
       0, 1, 0, 0, 0, 0}]] + ep*(216345/128 - (171*zeta[2]^2)/20 - 
     (1539*zeta[3])/8) - (57*zeta[3])/4 + 
   ep^3*(25548369/512 - (77121*zeta[2]^2)/80 - (834*zeta[2]^3)/7 - 
     (345135*zeta[3])/32 + (1083*zeta[3]^2)/4 - (24057*zeta[5])/8) + 
   ep^2*(2401437/256 - (4617*zeta[2]^2)/40 - (25707*zeta[3])/16 - 
     (891*zeta[5])/4) + ep^5*(2705276265/2048 - (2466333*zeta[2]^2)/64 - 
     (188067*zeta[2]^3)/14 - (161811*zeta[2]^4)/100 - 
     (45627303*zeta[3])/128 + (87723*zeta[2]^2*zeta[3])/20 + 
     (488433*zeta[3]^2)/16 - (5395005*zeta[5])/32 + 
     (16929*zeta[3]*zeta[5])/2 - (441531*zeta[7])/8) + 
   ep^4*(264923157/1024 - (207081*zeta[2]^2)/32 - (11259*zeta[2]^3)/7 - 
     (4110555*zeta[3])/64 + (3249*zeta[2]^2*zeta[3])/10 + 
     (29241*zeta[3]^2)/8 - (401841*zeta[5])/16 - (16353*zeta[7])/4), 
 INT["A", 7, 13453, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
    0, 0}] -> 6055/64 + 1/(8*ep^3) + 27/(16*ep^2) + 
   ep^6*dummy[INT["A", 7, 13453, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 
       1, 1, 0, 0, 0, 0}]] + (27*zeta[2])/2 + (451/32 + zeta[2])/ep + 
   ep*(72115/128 + (451*zeta[2])/4 + (63*zeta[2]^2)/20 - (513*zeta[3])/8) - 
   (19*zeta[3])/4 + ep^3*(8516123/512 + (72115*zeta[2])/16 + 
     (28413*zeta[2]^2)/80 - (1012*zeta[2]^3)/35 - (115045*zeta[3])/32 - 
     513*zeta[2]*zeta[3] + (361*zeta[3]^2)/4 - (8019*zeta[5])/8) + 
   ep^2*(800479/256 + (6055*zeta[2])/8 + (1701*zeta[2]^2)/40 - 
     (8569*zeta[3])/16 - 38*zeta[2]*zeta[3] - (297*zeta[5])/4) + 
   ep^5*(901758755/2048 + (8516123*zeta[2])/64 + (908649*zeta[2]^2)/64 - 
     (114103*zeta[2]^3)/35 - (80897*zeta[2]^4)/100 - (15209101*zeta[3])/128 - 
     (115045*zeta[2]*zeta[3])/4 - (32319*zeta[2]^2*zeta[3])/20 + 
     (162811*zeta[3]^2)/16 + 722*zeta[2]*zeta[3]^2 - (1798335*zeta[5])/32 - 
     8019*zeta[2]*zeta[5] + (5643*zeta[3]*zeta[5])/2 - (147177*zeta[7])/8) + 
   ep^4*(88307719/1024 + (800479*zeta[2])/32 + (76293*zeta[2]^2)/32 - 
     (13662*zeta[2]^3)/35 - (1370185*zeta[3])/64 - (8569*zeta[2]*zeta[3])/2 - 
     (1197*zeta[2]^2*zeta[3])/10 + (9747*zeta[3]^2)/8 - (133947*zeta[5])/16 - 
     594*zeta[2]*zeta[5] - (5451*zeta[7])/4), 
 INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
    0, 0}] -> -6055/192 - 1/(24*ep^3) - 9/(16*ep^2) + 
   ep^6*dummy[INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
       1, 1, 0, 0, 0, 0}]] + (-451/96 - zeta[2]/2)/ep - (27*zeta[2])/4 + 
   (7*zeta[3])/4 + ep*(-72115/384 - (451*zeta[2])/8 - (61*zeta[2]^2)/20 + 
     (189*zeta[3])/8) + ep^2*(-800479/768 - (6055*zeta[2])/16 - 
     (1647*zeta[2]^2)/40 + (3157*zeta[3])/16 + 21*zeta[2]*zeta[3] + 
     (105*zeta[5])/4) + ep^3*(-8516123/1536 - (72115*zeta[2])/32 - 
     (27511*zeta[2]^2)/80 - (99*zeta[2]^3)/35 + (42385*zeta[3])/32 + 
     (567*zeta[2]*zeta[3])/2 - (147*zeta[3]^2)/4 + (2835*zeta[5])/8) + 
   ep^4*(-88307719/3072 - (800479*zeta[2])/64 - (73871*zeta[2]^2)/32 - 
     (2673*zeta[2]^3)/70 + (504805*zeta[3])/64 + (9471*zeta[2]*zeta[3])/4 + 
     (1281*zeta[2]^2*zeta[3])/10 - (3969*zeta[3]^2)/8 + (47355*zeta[5])/16 + 
     315*zeta[2]*zeta[5] + (1863*zeta[7])/4) + 
   ep^5*(-901758755/6144 - (8516123*zeta[2])/128 - (879803*zeta[2]^2)/64 - 
     (44649*zeta[2]^3)/140 + (25419*zeta[2]^4)/100 + (5603353*zeta[3])/128 + 
     (127155*zeta[2]*zeta[3])/8 + (34587*zeta[2]^2*zeta[3])/20 - 
     (66297*zeta[3]^2)/16 - 441*zeta[2]*zeta[3]^2 + (635775*zeta[5])/32 + 
     (8505*zeta[2]*zeta[5])/2 - (2205*zeta[3]*zeta[5])/2 + 
     (50301*zeta[7])/8), INT["A", 7, 29769, 7, 0, 
   {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}] -> 
  -67/4 - 1/(32*ep^3) - 3/(8*ep^2) + 
   ep^6*dummy[INT["A", 7, 29769, 7, 0, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
       1, 1, 1, 0, 0, 0}]] + (-357/128 - (3*zeta[2])/8)/ep - (9*zeta[2])/2 + 
   zeta[3] + ep*(-46053/512 - (1071*zeta[2])/32 - (99*zeta[2]^2)/40 + 
     12*zeta[3]) + ep^2*(-58269/128 - 201*zeta[2] - (297*zeta[2]^2)/10 + 
     (357*zeta[3])/4 + 12*zeta[2]*zeta[3] + 15*zeta[5]) + 
   ep^3*(-4584469/2048 - (138159*zeta[2])/128 - (35343*zeta[2]^2)/160 - 
     (481*zeta[2]^3)/70 + 536*zeta[3] + 144*zeta[2]*zeta[3] - 16*zeta[3]^2 + 
     180*zeta[5]) + ep^4*(-2787441/256 - (174807*zeta[2])/32 - 
     (6633*zeta[2]^2)/5 - (2886*zeta[2]^3)/35 + (46053*zeta[3])/16 + 
     1071*zeta[2]*zeta[3] + (396*zeta[2]^2*zeta[3])/5 - 192*zeta[3]^2 + 
     (5355*zeta[5])/4 + 180*zeta[2]*zeta[5] + (573*zeta[7])/2) + 
   ep^5*(-433453125/8192 - (13753407*zeta[2])/512 - (4559247*zeta[2]^2)/640 - 
     (24531*zeta[2]^3)/40 + (6069*zeta[2]^4)/50 + (58269*zeta[3])/4 + 
     6432*zeta[2]*zeta[3] + (4752*zeta[2]^2*zeta[3])/5 - 1428*zeta[3]^2 - 
     192*zeta[2]*zeta[3]^2 + 8040*zeta[5] + 2160*zeta[2]*zeta[5] - 
     480*zeta[3]*zeta[5] + 3438*zeta[7]), 
 INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
    0, 0}] -> 5899/64 + 1/(8*ep^3) + 27/(16*ep^2) + 
   ep^6*dummy[INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 
       1, 1, 1, 0, 0, 0}]] + (27*zeta[2])/2 + (447/32 + zeta[2])/ep + 
   ep*(68583/128 + (447*zeta[2])/4 + (39*zeta[2]^2)/10 - (243*zeta[3])/4) - 
   (9*zeta[3])/2 + ep^3*(7622959/512 + (68583*zeta[2])/16 + 
     (17433*zeta[2]^2)/40 - (452*zeta[2]^3)/35 - (53091*zeta[3])/16 - 
     486*zeta[2]*zeta[3] + 81*zeta[3]^2 - (3483*zeta[5])/4) + 
   ep^2*(739491/256 + (5899*zeta[2])/8 + (1053*zeta[2]^2)/20 - 
     (4023*zeta[3])/8 - 36*zeta[2]*zeta[3] - (129*zeta[5])/2) + 
   ep^5*(759156375/2048 + (7622959*zeta[2])/64 + (2674737*zeta[2]^2)/160 - 
     (50511*zeta[2]^3)/35 - (15198*zeta[2]^4)/25 - (6655419*zeta[3])/64 - 
     (53091*zeta[2]*zeta[3])/2 - (9477*zeta[2]^2*zeta[3])/5 + 
     (36207*zeta[3]^2)/4 + 648*zeta[2]*zeta[3]^2 - (760971*zeta[5])/16 - 
     6966*zeta[2]*zeta[5] + 2322*zeta[3]*zeta[5] - (63747*zeta[7])/4) + 
   ep^4*(76583403/1024 + (739491*zeta[2])/32 + (230061*zeta[2]^2)/80 - 
     (6102*zeta[2]^3)/35 - (617247*zeta[3])/32 - 4023*zeta[2]*zeta[3] - 
     (702*zeta[2]^2*zeta[3])/5 + (2187*zeta[3]^2)/2 - (57663*zeta[5])/8 - 
     516*zeta[2]*zeta[5] - (2361*zeta[7])/2), 
 INT["A", 8, 3811, 8, 0, {1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
    0}] -> 939/2 + 1/(2*ep^4) + 9/(2*ep^3) + 
   ep^5*dummy[INT["A", 8, 3811, 8, 0, {1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 
       0, 0, 0, 0, 0, 0}]] + 51*zeta[2] - (12*zeta[2]^2)/5 + 
   (51/2 + zeta[2])/ep^2 + (233/2 + 9*zeta[2] - 6*zeta[3])/ep - 54*zeta[3] + 
   ep^2*(12259/2 + 939*zeta[2] - (612*zeta[2]^2)/5 - (692*zeta[2]^3)/35 - 
     1398*zeta[3] - 108*zeta[2]*zeta[3] + 36*zeta[3]^2 - 270*zeta[5]) + 
   ep*(3489/2 + 233*zeta[2] - (108*zeta[2]^2)/5 - 306*zeta[3] - 
     12*zeta[2]*zeta[3] - 30*zeta[5]) + 
   ep^4*(135675/2 + 12259*zeta[2] - (11268*zeta[2]^2)/5 - 
     (35292*zeta[2]^3)/35 - (13704*zeta[2]^4)/175 - 20934*zeta[3] - 
     2796*zeta[2]*zeta[3] + (1296*zeta[2]^2*zeta[3])/5 + 1836*zeta[3]^2 + 
     72*zeta[2]*zeta[3]^2 - 6990*zeta[5] - 540*zeta[2]*zeta[5] + 
     360*zeta[3]*zeta[5] - 1566*zeta[7]) + 
   ep^3*(41385/2 + 3489*zeta[2] - (2796*zeta[2]^2)/5 - (6228*zeta[2]^3)/35 - 
     5634*zeta[3] - 612*zeta[2]*zeta[3] + (144*zeta[2]^2*zeta[3])/5 + 
     324*zeta[3]^2 - 1530*zeta[5] - 60*zeta[2]*zeta[5] - 174*zeta[7]), 
 INT["A", 8, 4080, 8, 0, {0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
    0}] -> 560 + ep^(-4) + 8/ep^3 + 40/ep^2 + 
   ep^5*dummy[INT["A", 8, 4080, 8, 0, {0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
       0, 0, 0, 0, 0, 0}]] - (24*zeta[2]^2)/5 + (160 - 8*zeta[3])/ep - 
   64*zeta[3] + ep^2*(5376 - 192*zeta[2]^2 - (64*zeta[2]^3)/7 - 
     1280*zeta[3] + 32*zeta[3]^2 - 192*zeta[5]) + 
   ep*(1792 - (192*zeta[2]^2)/5 - 320*zeta[3] - 24*zeta[5]) + 
   ep^4*(42240 - 2688*zeta[2]^2 - (2560*zeta[2]^3)/7 - (144*zeta[2]^4)/25 - 
     14336*zeta[3] + (1536*zeta[2]^2*zeta[3])/5 + 1280*zeta[3]^2 - 
     3840*zeta[5] + 192*zeta[3]*zeta[5] - 576*zeta[7]) + 
   ep^3*(15360 - 768*zeta[2]^2 - (512*zeta[2]^3)/7 - 4480*zeta[3] + 
     (192*zeta[2]^2*zeta[3])/5 + 256*zeta[3]^2 - 960*zeta[5] - 72*zeta[7]), 
 INT["A", 8, 6614, 8, 0, {0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
    0}] -> 743/2 + 1/(6*ep^4) + 11/(6*ep^3) + 
   ep^5*dummy[INT["A", 8, 6614, 8, 0, {0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 
       1, 0, 0, 0, 0, 0}]] + 77*zeta[2] + zeta[2]^2/5 + 
   (77/6 + zeta[2])/ep^2 + (439/6 + 11*zeta[2] - 6*zeta[3])/ep - 66*zeta[3] + 
   ep^2*(47389/6 + 2229*zeta[2] + (77*zeta[2]^2)/5 - (3106*zeta[2]^3)/105 - 
     2634*zeta[3] - 242*zeta[2]*zeta[3] + 101*zeta[3]^2 - 726*zeta[5]) + 
   ep*(3509/2 + 439*zeta[2] + (11*zeta[2]^2)/5 - 462*zeta[3] - 
     22*zeta[2]*zeta[3] - 66*zeta[5]) + 
   ep^3*(206423/6 + 10527*zeta[2] + (439*zeta[2]^2)/5 - 
     (34166*zeta[2]^3)/105 - 13374*zeta[3] - 1694*zeta[2]*zeta[3] + 
     (188*zeta[2]^2*zeta[3])/5 + 1111*zeta[3]^2 - 5082*zeta[5] - 
     210*zeta[2]*zeta[5] - 647*zeta[7]) + 
   ep^4*(878597/6 + 47389*zeta[2] + (2229*zeta[2]^2)/5 - 
     (34166*zeta[2]^3)/15 - (250577*zeta[2]^4)/875 - 63162*zeta[3] - 
     9658*zeta[2]*zeta[3] + (2068*zeta[2]^2*zeta[3])/5 + 7777*zeta[3]^2 + 
     242*zeta[2]*zeta[3]^2 - 28974*zeta[5] - 2310*zeta[2]*zeta[5] + 
     2054*zeta[3]*zeta[5] - 7117*zeta[7] - (136*zeta[5, 3])/5), 
 INT["A", 8, 15557, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
    0, 0}] -> 528 + 1/(3*ep^4) + 10/(3*ep^3) + 
   ep^5*dummy[INT["A", 8, 15557, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 
       1, 1, 0, 0, 0, 0}]] + 128*zeta[2] + (22*zeta[2]^2)/5 + 
   (64/3 + 2*zeta[2])/ep^2 + (112 + 20*zeta[2] - 6*zeta[3])/ep - 60*zeta[3] + 
   ep^2*(29824/3 + 3168*zeta[2] + (1408*zeta[2]^2)/5 - (844*zeta[2]^3)/35 - 
     2016*zeta[3] - 360*zeta[2]*zeta[3] + 54*zeta[3]^2 - 580*zeta[5]) + 
   ep*(2336 + 672*zeta[2] + 44*zeta[2]^2 - 384*zeta[3] - 36*zeta[2]*zeta[3] - 
     58*zeta[5]) + ep^4*(507136/3 + 59648*zeta[2] + (34848*zeta[2]^2)/5 - 
     (54016*zeta[2]^3)/35 - (75666*zeta[2]^4)/175 - 42048*zeta[3] - 
     12096*zeta[2]*zeta[3] - 792*zeta[2]^2*zeta[3] + 3456*zeta[3]^2 + 
     324*zeta[2]*zeta[3]^2 - 19488*zeta[5] - 3480*zeta[2]*zeta[5] + 
     1044*zeta[3]*zeta[5] - 6940*zeta[7]) + 
   ep^3*(123904/3 + 14016*zeta[2] + (7392*zeta[2]^2)/5 - (1688*zeta[2]^3)/7 - 
     9504*zeta[3] - 2304*zeta[2]*zeta[3] - (396*zeta[2]^2*zeta[3])/5 + 
     540*zeta[3]^2 - 3712*zeta[5] - 348*zeta[2]*zeta[5] - 694*zeta[7]), 
 INT["A", 8, 20950, 8, 0, {0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
    0, 0}] -> 1559/4 + 1/(12*ep^4) + 13/(12*ep^3) + 
   ep^5*dummy[INT["A", 8, 20950, 8, 0, {0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 
       1, 0, 1, 0, 0, 0}]] + 109*zeta[2] + (43*zeta[2]^2)/10 + 
   (109/12 + zeta[2])/ep^2 + (251/4 + 13*zeta[2] - (15*zeta[3])/2)/ep - 
   (195*zeta[3])/2 + ep^2*(151933/12 + 4677*zeta[2] + (4687*zeta[2]^2)/10 - 
     (456*zeta[2]^3)/35 - (11295*zeta[3])/2 - 468*zeta[2]*zeta[3] + 
     (513*zeta[3]^2)/2 - (3965*zeta[5])/2) + 
   ep*(9075/4 + 753*zeta[2] + (559*zeta[2]^2)/10 - (1635*zeta[3])/2 - 
     36*zeta[2]*zeta[3] - (305*zeta[5])/2) + 
   ep^3*(823921/12 + 27225*zeta[2] + (32379*zeta[2]^2)/10 - 
     (5928*zeta[2]^3)/35 - (70155*zeta[3])/2 - 3924*zeta[2]*zeta[3] - 
     9*zeta[2]^2*zeta[3] + (6669*zeta[3]^2)/2 - (33245*zeta[5])/2 - 
     588*zeta[2]*zeta[5] - 2446*zeta[7]) + 
   ep^4*(4378933/12 + 151933*zeta[2] + (201111*zeta[2]^2)/10 - 
     (49704*zeta[2]^3)/35 - (996063*zeta[2]^4)/1750 - (408375*zeta[3])/2 - 
     27108*zeta[2]*zeta[3] - 117*zeta[2]^2*zeta[3] + (55917*zeta[3]^2)/2 + 
     648*zeta[2]*zeta[3]^2 - (229665*zeta[5])/2 - 7644*zeta[2]*zeta[5] + 
     9027*zeta[3]*zeta[5] - 31798*zeta[7] - (972*zeta[5, 3])/5), 
 INT["A", 8, 29893, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
    0, 0}] -> 3453/8 + 1/(8*ep^4) + 3/(2*ep^3) + 
   ep^5*dummy[INT["A", 8, 29893, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 
       1, 1, 1, 0, 0, 0}]] + (279*zeta[2])/2 + (73*zeta[2]^2)/10 + 
   (93/8 + (3*zeta[2])/2)/ep^2 + (149/2 + 18*zeta[2] - 6*zeta[3])/ep - 
   72*zeta[3] + ep^2*(99661/8 + (10359*zeta[2])/2 + (6789*zeta[2]^2)/10 - 
     (656*zeta[2]^3)/35 - 3576*zeta[3] - 648*zeta[2]*zeta[3] + 
     144*zeta[3]^2 - 1332*zeta[5]) + 
   ep*(4719/2 + 894*zeta[2] + (438*zeta[2]^2)/5 - 558*zeta[3] - 
     54*zeta[2]*zeta[3] - 111*zeta[5]) + 
   ep^3*(128793/2 + 28314*zeta[2] + (21754*zeta[2]^2)/5 - 
     (7872*zeta[2]^3)/35 - 20718*zeta[3] - 5022*zeta[2]*zeta[3] - 
     (978*zeta[2]^2*zeta[3])/5 + 1728*zeta[3]^2 - 10323*zeta[5] - 
     918*zeta[2]*zeta[5] - (7653*zeta[7])/4) + 
   ep^4*(2628765/8 + (298983*zeta[2])/2 + (252069*zeta[2]^2)/10 - 
     (61008*zeta[2]^3)/35 - (117621*zeta[2]^4)/125 - 113256*zeta[3] - 
     32184*zeta[2]*zeta[3] - (11736*zeta[2]^2*zeta[3])/5 + 13392*zeta[3]^2 + 
     1026*zeta[2]*zeta[3]^2 - 66156*zeta[5] - 11016*zeta[2]*zeta[5] + 
     4842*zeta[3]*zeta[5] - 22959*zeta[7] - (486*zeta[5, 3])/5), 
 INT["A", 8, 120969, 8, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 
    1, 0}] -> 2615/4 + 1/(4*ep^4) + 11/(4*ep^3) + 
   ep^5*dummy[INT["A", 8, 120969, 8, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
       1, 0, 1, 1, 1, 0}]] + 237*zeta[2] + (207*zeta[2]^2)/10 + 
   (79/4 + 3*zeta[2])/ep^2 + (475/4 + 33*zeta[2] - (13*zeta[3])/2)/ep - 
   (143*zeta[3])/2 + ep^2*(70527/4 + 7845*zeta[2] + (16353*zeta[2]^2)/10 + 
     (2482*zeta[2]^3)/35 - (6175*zeta[3])/2 - 858*zeta[2]*zeta[3] + 
     (169*zeta[3]^2)/2 - (2409*zeta[5])/2) + 
   ep*(13747/4 + 1425*zeta[2] + (2277*zeta[2]^2)/10 - (1027*zeta[3])/2 - 
     78*zeta[2]*zeta[3] - (219*zeta[5])/2) + 
   ep^4*(1797735/4 + 211581*zeta[2] + (108261*zeta[2]^2)/2 + 
     (196078*zeta[2]^3)/35 - (56811*zeta[2]^4)/70 - (178711*zeta[3])/2 - 
     37050*zeta[2]*zeta[3] - (29601*zeta[2]^2*zeta[3])/5 + 
     (13351*zeta[3]^2)/2 + 1014*zeta[2]*zeta[3]^2 - (104025*zeta[5])/2 - 
     14454*zeta[2]*zeta[5] + 2847*zeta[3]*zeta[5] - (48807*zeta[7])/2) + 
   ep^3*(357243/4 + 41241*zeta[2] + (19665*zeta[2]^2)/2 + 
     (27302*zeta[2]^3)/35 - (33995*zeta[3])/2 - 6162*zeta[2]*zeta[3] - 
     (2691*zeta[2]^2*zeta[3])/5 + (1859*zeta[3]^2)/2 - (17301*zeta[5])/2 - 
     1314*zeta[2]*zeta[5] - (4437*zeta[7])/2), 
 INT["A", 7, 1438, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
    0}] -> 11747/384 + 5/(48*ep^3) + 37/(32*ep^2) + 1391/(192*ep) + 
   ep^6*dummy[INT["A", 7, 1438, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 
       0, 0, 0, 0, 0, 0}]] + (3*zeta[3])/4 + 
   ep*(51455/768 + (9*zeta[2]^2)/20 + (105*zeta[3])/8) + 
   ep^2*(-440101/1536 + (63*zeta[2]^2)/8 + (2457*zeta[3])/16 + 
     (331*zeta[5])/4) + ep^3*(-15334265/3072 + (7371*zeta[2]^2)/80 + 
     (328*zeta[2]^3)/7 + (46245*zeta[3])/32 - (183*zeta[3]^2)/2 + 
     (8421*zeta[5])/8) + ep^4*(-264359389/6144 + (27747*zeta[2]^2)/32 + 
     594*zeta[2]^3 + (746985*zeta[3])/64 - (549*zeta[2]^2*zeta[3])/5 - 
     (4755*zeta[3]^2)/4 + (136645*zeta[5])/16 + (16559*zeta[7])/8) + 
   ep^5*(-3691314257/12288 + (448191*zeta[2]^2)/64 + (33547*zeta[2]^3)/7 + 
     (54729*zeta[2]^4)/70 + (10774317*zeta[3])/128 - 
     (2853*zeta[2]^2*zeta[3])/2 - (80547*zeta[3]^2)/8 + 
     (1841857*zeta[5])/32 - 4317*zeta[3]*zeta[5] + (207105*zeta[7])/8 + 
     243*zeta[5, 3]), INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 
    1, 0, 0, 0, 0, 0, 0, 0}] -> 839/4 + 1/(4*ep^3) + 7/(2*ep^2) + 
   121/(4*ep) + ep^6*dummy[INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 
       1, 0, 1, 0, 0, 0, 0, 0, 0, 0}]] + 
   ep*(10305/8 - (36*zeta[2]^2)/5 - (329*zeta[3])/2) - 12*zeta[3] + 
   ep^3*(1288751/32 - (16851*zeta[2]^2)/20 - (716*zeta[2]^3)/7 - 
     (77585*zeta[3])/8 + 292*zeta[3]^2 - 2592*zeta[5]) + 
   ep^2*(117795/16 - (987*zeta[2]^2)/10 - (5617*zeta[3])/4 - 191*zeta[5]) + 
   ep^4*(13722323/64 - (46551*zeta[2]^2)/8 - (9710*zeta[2]^3)/7 - 
     (956085*zeta[3])/16 + (1752*zeta[2]^2*zeta[3])/5 + 3967*zeta[3]^2 - 
     21938*zeta[5] - (13229*zeta[7])/4) + 
   ep^5*(143644223/128 - (573651*zeta[2]^2)/16 - (82135*zeta[2]^3)/7 - 
     (1083447*zeta[2]^4)/875 - (11025753*zeta[3])/32 + 
     (23802*zeta[2]^2*zeta[3])/5 + (67471*zeta[3]^2)/2 - (300941*zeta[5])/2 + 
     9084*zeta[3]*zeta[5] - (357843*zeta[7])/8 - (486*zeta[5, 3])/5), 
 INT["A", 7, 2462, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
    0}] -> -657/128 - 1/(48*ep^3) - 23/(96*ep^2) - 283/(192*ep) + 
   ep^6*dummy[INT["A", 7, 2462, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 
       0, 0, 0, 0, 0, 0}]] + ep*(1175/256 - (3*zeta[2]^2)/5 - 
     (23*zeta[3])/2) - zeta[3] + ep^3*(8183357/3072 - (453*zeta[2]^2)/8 - 
     (215*zeta[2]^3)/7 - (2889*zeta[3])/4 + 57*zeta[3]^2 - 
     (5037*zeta[5])/8) + ep^2*(129031/512 - (69*zeta[2]^2)/10 - 
     (755*zeta[3])/8 - (219*zeta[5])/4) + 
   ep^4*(128968813/6144 - (8667*zeta[2]^2)/20 - (4945*zeta[2]^3)/14 - 
     (172311*zeta[3])/32 + (342*zeta[2]^2*zeta[3])/5 + (1311*zeta[3]^2)/2 - 
     (74073*zeta[5])/16 - (11277*zeta[7])/8) + 
   ep^5*(1769198165/12288 - (516933*zeta[2]^2)/160 - (72563*zeta[2]^3)/28 - 
     (89478*zeta[2]^4)/175 - (616845*zeta[3])/16 + (3933*zeta[2]^2*zeta[3])/
      5 + 5025*zeta[3]^2 - (918945*zeta[5])/32 + 2556*zeta[3]*zeta[5] - 
     (259371*zeta[7])/16 - 243*zeta[5, 3]), 
 INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
    0}] -> 10261/128 + 1/(16*ep^3) + 33/(32*ep^2) + 
   ep^6*dummy[INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 
       1, 0, 0, 0, 0, 0}]] + (657/64 + zeta[2]/2)/ep + (27*zeta[2])/4 + 
   ep*(138873/256 + (447*zeta[2])/8 + (9*zeta[2]^2)/10 - (471*zeta[3])/8) - 
   (15*zeta[3])/4 + ep^3*(19850449/1024 + (68583*zeta[2])/32 + 
     (279*zeta[2]^2)/20 - (2769*zeta[2]^3)/140 - (136467*zeta[3])/32 - 
     243*zeta[2]*zeta[3] + (201*zeta[3]^2)/2 - (7677*zeta[5])/8) + 
   ep^2*(1713309/512 + (5899*zeta[2])/16 + (36*zeta[2]^2)/5 - 
     (9015*zeta[3])/16 - 18*zeta[2]*zeta[3] - (249*zeta[5])/4) + 
   ep^4*(220141077/2048 + (739491*zeta[2])/64 - (9441*zeta[2]^2)/40 - 
     (92523*zeta[2]^3)/280 - (1801935*zeta[3])/64 - 
     (4023*zeta[2]*zeta[3])/2 + (36*zeta[2]^2*zeta[3])/5 + 
     (6153*zeta[3]^2)/4 - (144693*zeta[5])/16 - 258*zeta[2]*zeta[5] - 
     (16335*zeta[7])/16) + ep^5*(2367118185/4096 + (7622959*zeta[2])/128 - 
     (271269*zeta[2]^2)/80 - (1859343*zeta[2]^3)/560 - 
     (1150647*zeta[2]^4)/2800 - (21804363*zeta[3])/128 - 
     (53091*zeta[2]*zeta[3])/4 + 315*zeta[2]^2*zeta[3] + 
     (115257*zeta[3]^2)/8 + 324*zeta[2]*zeta[3]^2 - (2162409*zeta[5])/32 - 
     3483*zeta[2]*zeta[5] + 3195*zeta[3]*zeta[5] - (508221*zeta[7])/32 - 
     12*zeta[5, 3]), INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 
    0, 0, 0, 1, 0, 0, 0, 0}] -> 
  ep^5*dummy[INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
       1, 0, 0, 0, 0}]] + zeta[2]/4 + (11*zeta[2]^2)/40 + (85*zeta[3])/16 + 
   (3*zeta[3])/(8*ep) + ep*((39*zeta[2])/8 + (289*zeta[2]^2)/80 + 
     (1605*zeta[3])/32 - (3*zeta[2]*zeta[3])/2 + (23*zeta[5])/8) + 
   ep^2*((899*zeta[2])/16 + (1061*zeta[2]^2)/32 - (53*zeta[2]^3)/30 + 
     (25601*zeta[3])/64 - (89*zeta[2]*zeta[3])/4 - (231*zeta[3]^2)/8 + 
     (589*zeta[5])/16) + ep^3*((15999*zeta[2])/32 + (85349*zeta[2]^2)/320 - 
     (1927*zeta[2]^3)/60 + (373269*zeta[3])/128 - (1809*zeta[2]*zeta[3])/8 - 
     (879*zeta[2]^2*zeta[3])/20 - (6601*zeta[3]^2)/16 + (10365*zeta[5])/32 - 
     (13*zeta[2]*zeta[5])/2 - (581*zeta[7])/8) + 
   ep^4*((243435*zeta[2])/64 + (255861*zeta[2]^2)/128 - 
     (96779*zeta[2]^3)/280 - (2065109*zeta[2]^4)/21000 + 
     (5149641*zeta[3])/256 - (31069*zeta[2]*zeta[3])/16 - 
     (24689*zeta[2]^2*zeta[3])/40 - (124881*zeta[3]^2)/32 + 
     (201*zeta[2]*zeta[3]^2)/2 + (159593*zeta[5])/64 - 
     (455*zeta[2]*zeta[5])/4 - (2325*zeta[3]*zeta[5])/4 - 
     (18307*zeta[7])/16 + (332*zeta[5, 3])/5), 
 INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
    0, 0}] -> 10605/128 + 1/(16*ep^3) + 33/(32*ep^2) + 
   ep^5*dummy[INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 
       0, 0, 1, 0, 0, 0}]] + zeta[2]/4 - (11*zeta[2]^2)/40 + 
   (665/64 - (3*zeta[3])/8)/ep - (137*zeta[3])/16 + 
   ep^2*(1875573/512 + (899*zeta[2])/16 - (2773*zeta[2]^2)/32 - zeta[2]^3/3 - 
     (58213*zeta[3])/64 - 3*zeta[2]*zeta[3] + (201*zeta[3]^2)/8 - 
     (1755*zeta[5])/16) + ep*(147441/256 + (39*zeta[2])/8 - 
     (569*zeta[2]^2)/80 - (3273*zeta[3])/32 - (33*zeta[5])/8) + 
   ep^3*(22446985/1024 + (15999*zeta[2])/32 - (244677*zeta[2]^2)/320 - 
     (653*zeta[2]^3)/14 - (876681*zeta[3])/128 - 59*zeta[2]*zeta[3] + 
     (837*zeta[2]^2*zeta[3])/20 + (6959*zeta[3]^2)/16 - (44091*zeta[5])/32 - 
     10*zeta[2]*zeta[5] + (361*zeta[7])/8) + 
   ep^4*(257216685/2048 + (243435*zeta[2])/64 - (3619433*zeta[2]^2)/640 - 
     (303649*zeta[2]^3)/420 + (247237*zeta[2]^4)/3000 - 
     (11903565*zeta[3])/256 - 684*zeta[2]*zeta[3] + 
     (5815*zeta[2]^2*zeta[3])/8 + (146271*zeta[3]^2)/32 + 
     9*zeta[2]*zeta[3]^2 - (801519*zeta[5])/64 - 192*zeta[2]*zeta[5] + 
     (2583*zeta[3]*zeta[5])/4 - (4917*zeta[7])/16 - (252*zeta[5, 3])/5), 
 INT["A", 7, 24938, 7, 0, {0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
    0, 0}] -> 7009/64 + 1/(8*ep^3) + 29/(16*ep^2) + 509/(32*ep) + 
   ep^6*dummy[INT["A", 7, 24938, 7, 0, {0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 
       0, 1, 1, 0, 0, 0}]] + ep*(83445/128 - (9*zeta[2]^2)/5 - 
     (87*zeta[3])/2) - 3*zeta[3] + ep^3*(9102253/512 - (4473*zeta[2]^2)/20 - 
     (96*zeta[2]^3)/7 - (19479*zeta[3])/8 - (9*zeta[3]^2)/2 - 
     (783*zeta[5])/2) + ep^2*(901833/256 - (261*zeta[2]^2)/10 - 
     (1491*zeta[3])/4 - 27*zeta[5]) + 
   ep^4*(87360353/1024 - (58437*zeta[2]^2)/40 - (1392*zeta[2]^3)/7 - 
     (211779*zeta[3])/16 - (27*zeta[2]^2*zeta[3])/5 - (261*zeta[3]^2)/4 - 
     (13131*zeta[5])/4 - (2511*zeta[7])/4) + 
   ep^5*(807128549/2048 - (635337*zeta[2]^2)/80 - (11640*zeta[2]^3)/7 - 
     (537381*zeta[2]^4)/1750 - (1975311*zeta[3])/32 - 
     (783*zeta[2]^2*zeta[3])/10 - (8253*zeta[3]^2)/8 - (162927*zeta[5])/8 - 
     729*zeta[3]*zeta[5] - (72819*zeta[7])/8 + (486*zeta[5, 3])/5), 
 INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
    0, 0}] -> 899/32 + 1/(8*ep^2) + 39/(16*ep) + 
   ep^6*dummy[INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
       0, 1, 1, 0, 0, 0}]] - zeta[2]/2 + 
   ep*(15999/64 - (37*zeta[2])/4 - (11*zeta[2]^2)/20 - (159*zeta[3])/8) - 
   (3*zeta[3])/4 + ep^3*(3336183/256 - (13661*zeta[2])/16 - 
     (3567*zeta[2]^2)/16 + (23*zeta[2]^3)/15 - (87027*zeta[3])/32 + 
     (147*zeta[2]*zeta[3])/2 + (213*zeta[3]^2)/4 - (1989*zeta[5])/8) + 
   ep^2*(243435/128 - (809*zeta[2])/8 - (127*zeta[2]^2)/8 - 
     (4359*zeta[3])/16 + 3*zeta[2]*zeta[3] - (33*zeta[5])/4) + 
   ep^4*(42464083/512 - (197409*zeta[2])/32 - (357927*zeta[2]^2)/160 - 
     (2281*zeta[2]^3)/70 - (1441263*zeta[3])/64 + (3807*zeta[2]*zeta[3])/4 + 
     (859*zeta[2]^2*zeta[3])/10 + (8793*zeta[3]^2)/8 - (57213*zeta[5])/16 + 
     13*zeta[2]*zeta[5] + (361*zeta[7])/4) + 
   ep^5*(512001183/1024 - (2573157*zeta[2])/64 - (1182167*zeta[2]^2)/64 - 
     (72547*zeta[2]^3)/84 + (251237*zeta[2]^4)/1500 - 
     (21140907*zeta[3])/128 + (72459*zeta[2]*zeta[3])/8 + 
     (35847*zeta[2]^2*zeta[3])/20 + (212385*zeta[3]^2)/16 - 
     195*zeta[2]*zeta[3]^2 - (1168737*zeta[5])/32 + 
     (1101*zeta[2]*zeta[5])/2 + (2703*zeta[3]*zeta[5])/2 - (3027*zeta[7])/8 - 
     (504*zeta[5, 3])/5), INT["A", 7, 25227, 7, 0, 
   {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}] -> 
  7009/128 + 1/(16*ep^3) + 29/(32*ep^2) + 
   ep^6*dummy[INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
       0, 1, 1, 0, 0, 0}]] + (509/64 + zeta[2]/2)/ep + (29*zeta[2])/4 + 
   ep*(83445/256 + (513*zeta[2])/8 + (21*zeta[2]^2)/10 - (143*zeta[3])/4) - 
   (5*zeta[3])/2 + ep^3*(9102253/1024 + (88121*zeta[2])/32 + 
     (5683*zeta[2]^2)/20 - (156*zeta[2]^3)/35 - (32683*zeta[3])/16 - 
     (1189*zeta[2]*zeta[3])/4 + (179*zeta[3]^2)/4 - (3553*zeta[5])/8) + 
   ep^2*(901833/512 + (7189*zeta[2])/16 + (311*zeta[2]^2)/10 - 
     (2455*zeta[3])/8 - (41*zeta[2]*zeta[3])/2 - (125*zeta[5])/4) + 
   ep^4*(87360353/2048 + (993885*zeta[2])/64 + (83307*zeta[2]^2)/40 - 
     (8139*zeta[2]^3)/140 - (369831*zeta[3])/32 - (21045*zeta[2]*zeta[3])/8 - 
     (393*zeta[2]^2*zeta[3])/4 + (4915*zeta[3]^2)/8 - (60481*zeta[5])/16 - 
     (1107*zeta[2]*zeta[5])/4 - (17887*zeta[7])/32) + 
   ep^5*(807128549/4096 + (10628305*zeta[2])/128 + (1082039*zeta[2]^2)/80 - 
     (118771*zeta[2]^3)/280 - (552827*zeta[2]^4)/1750 - 
     (3701667*zeta[3])/64 - (295337*zeta[2]*zeta[3])/16 - 
     (59393*zeta[2]^2*zeta[3])/40 + (78963*zeta[3]^2)/16 + 
     424*zeta[2]*zeta[3]^2 - (795669*zeta[5])/32 - (31979*zeta[2]*zeta[5])/
      8 + 1083*zeta[3]*zeta[5] - (516695*zeta[7])/64 + (147*zeta[5, 3])/5), 
 INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
    0, 0}] -> 2261/8 + 1/(8*ep^4) + 5/(4*ep^3) + 
   ep^5*dummy[INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
       0, 1, 1, 0, 0, 0}]] + 69*zeta[2] + 4*zeta[2]^2 + 
   (69/8 + zeta[2])/ep^2 + (205/4 + 10*zeta[2] - (9*zeta[3])/2)/ep - 
   42*zeta[3] + ep^2*(61909/8 + 2261*zeta[2] + (1556*zeta[2]^2)/5 - 
     (221*zeta[2]^3)/10 - 1350*zeta[3] - 446*zeta[2]*zeta[3] + 52*zeta[3]^2 - 
     577*zeta[5]) + ep*(5985/4 + 410*zeta[2] + (211*zeta[2]^2)/5 - 
     (525*zeta[3])/2 - 44*zeta[2]*zeta[3] - (123*zeta[5])/2) + 
   ep^3*(157925/4 + 11970*zeta[2] + 2003*zeta[2]^2 - (1107*zeta[2]^3)/5 - 
     (11949*zeta[3])/2 - 3132*zeta[2]*zeta[3] - (1196*zeta[2]^2*zeta[3])/5 + 
     307*zeta[3]^2 - (7271*zeta[5])/2 - 605*zeta[2]*zeta[5] - 
     (10689*zeta[7])/8) + ep^4*(1598421/8 + 61909*zeta[2] + 12124*zeta[2]^2 - 
     (15313*zeta[2]^3)/10 - (6410063*zeta[2]^4)/7000 - 21882*zeta[3] - 
     19030*zeta[2]*zeta[3] - (13591*zeta[2]^2*zeta[3])/5 + 180*zeta[3]^2 + 
     998*zeta[2]*zeta[3]^2 - 18945*zeta[5] - 6091*zeta[2]*zeta[5] + 
     1426*zeta[3]*zeta[5] - (109367*zeta[7])/8 + (712*zeta[5, 3])/5), 
 INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
    0}] -> 1967/8 + 1/(24*ep^4) + 7/(12*ep^3) + 125/(24*ep^2) + 
   ep^4*dummy[INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 
       0, 0, 0, 0, 0, 0}]] - (21*zeta[2]^2)/5 + (455/12 - (13*zeta[3])/2)/
    ep - 79*zeta[3] + zeta[2]*zeta[3] + 
   ep*(5929/4 - (256*zeta[2]^2)/5 + (2663*zeta[2]^3)/210 - (1217*zeta[3])/2 - 
     12*zeta[2]*zeta[3] + (35*zeta[3]^2)/2 - (123*zeta[5])/2) + 10*zeta[5] + 
   ep^2*(204205/24 - (1979*zeta[2]^2)/5 + (1469*zeta[2]^3)/210 - 
     3803*zeta[3] - 197*zeta[2]*zeta[3] + 10*zeta[2]^2*zeta[3] + 
     327*zeta[3]^2 - 1290*zeta[5] + 123*zeta[2]*zeta[5] + (3585*zeta[7])/8) + 
   ep^3*(566335/12 - (12422*zeta[2]^2)/5 - (41907*zeta[2]^3)/70 + 
     (194129*zeta[2]^4)/600 - (42201*zeta[3])/2 - 1626*zeta[2]*zeta[3] + 
     (1186*zeta[2]^2*zeta[3])/5 + (5933*zeta[3]^2)/2 + 68*zeta[2]*zeta[3]^2 - 
     (22621*zeta[5])/2 + 524*zeta[2]*zeta[5] + 725*zeta[3]*zeta[5] + 
     (4387*zeta[7])/8 + 156*zeta[5, 3]), 
 INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
    0}] -> 1967/8 + 1/(24*ep^4) + 7/(12*ep^3) + 125/(24*ep^2) + 
   ep^4*dummy[INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 
       1, 0, 0, 0, 0, 0}]] - (19*zeta[2]^2)/10 + 
   (455/12 - (3*zeta[3])/2)/ep - 21*zeta[3] - zeta[2]*zeta[3] + 
   ep*(5929/4 - (133*zeta[2]^2)/5 - (248*zeta[2]^3)/21 - (375*zeta[3])/2 - 
     3*zeta[2]*zeta[3] - 13*zeta[3]^2 - 95*zeta[5]) - 10*zeta[5] + 
   ep^2*(204205/24 - (475*zeta[2]^2)/2 - (810*zeta[2]^3)/7 - 1365*zeta[3] + 
     29*zeta[2]*zeta[3] - (119*zeta[2]^2*zeta[3])/10 - 117*zeta[3]^2 - 
     620*zeta[5] - (153*zeta[2]*zeta[5])/2 - (3021*zeta[7])/8) + 
   ep^3*(566335/12 - 1729*zeta[2]^2 - (16412*zeta[2]^3)/21 - 
     (149998*zeta[2]^4)/875 - (17703*zeta[3])/2 + 465*zeta[2]*zeta[3] - 
     (273*zeta[2]^2*zeta[3])/10 - 715*zeta[3]^2 - zeta[2]*zeta[3]^2 - 
     3475*zeta[5] - (1149*zeta[2]*zeta[5])/2 - 736*zeta[3]*zeta[5] - 
     (54731*zeta[7])/16 - (1534*zeta[5, 3])/5), 
 INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
    0}] -> ep^4*dummy[INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 
       1, 0, 0, 1, 0, 0, 0, 0}]] + (143*zeta[2]^2)/10 + (351*zeta[3])/2 + 
   (3*zeta[3])/(2*ep^2) - 9*zeta[2]*zeta[3] + 
   ((11*zeta[2]^2)/10 + (39*zeta[3])/2)/ep + 4*zeta[5] + 
   ep*((1287*zeta[2]^2)/10 - (169*zeta[2]^3)/15 + (2715*zeta[3])/2 - 
     117*zeta[2]*zeta[3] - (195*zeta[3]^2)/2 + 52*zeta[5]) + 
   ep^2*((1991*zeta[2]^2)/2 - (2197*zeta[2]^3)/15 + (19383*zeta[3])/2 - 
     1053*zeta[2]*zeta[3] - (1743*zeta[2]^2*zeta[3])/10 - 
     (2535*zeta[3]^2)/2 + 468*zeta[5] + (7*zeta[2]*zeta[5])/2 - 
     (5881*zeta[7])/16) + ep^3*((71071*zeta[2]^2)/10 - (6591*zeta[2]^3)/5 - 
     (4067297*zeta[2]^4)/10500 + (131859*zeta[3])/2 - 8145*zeta[2]*zeta[3] - 
     (22659*zeta[2]^2*zeta[3])/10 - (22815*zeta[3]^2)/2 + 
     561*zeta[2]*zeta[3]^2 + 3620*zeta[5] + (91*zeta[2]*zeta[5])/2 - 
     1476*zeta[3]*zeta[5] - (76453*zeta[7])/16 + (1457*zeta[5, 3])/5), 
 INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
    0, 0}] -> ep^4*dummy[INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 
       0, 0, 0, 1, 0, 1, 0, 0, 0, 0}]] + (31*zeta[2]^2)/10 + (71*zeta[3])/2 + 
   zeta[3]/(2*ep^2) + 5*zeta[2]*zeta[3] + ((3*zeta[2]^2)/10 + (11*zeta[3])/2)/
    ep + 6*zeta[5] + ep*((173*zeta[2]^2)/10 + (379*zeta[2]^3)/70 + 
     (271*zeta[3])/2 + 76*zeta[2]*zeta[3] - 8*zeta[3]^2 + (145*zeta[5])/2) + 
   ep^2*((311*zeta[2]^2)/10 + (1243*zeta[2]^3)/15 - (369*zeta[3])/2 + 
     775*zeta[2]*zeta[3] + (244*zeta[2]^2*zeta[3])/5 + (7*zeta[3]^2)/2 + 
     556*zeta[5] - 39*zeta[2]*zeta[5] + (3225*zeta[7])/16) + 
   ep^3*((-6167*zeta[2]^2)/10 + (178627*zeta[2]^3)/210 + 
     (937697*zeta[2]^4)/7000 - (19569*zeta[3])/2 + 6626*zeta[2]*zeta[3] + 
     859*zeta[2]^2*zeta[3] + 1262*zeta[3]^2 - 344*zeta[2]*zeta[3]^2 + 
     (6515*zeta[5])/2 - 520*zeta[2]*zeta[5] - 189*zeta[3]*zeta[5] + 
     (24899*zeta[7])/8 - (513*zeta[5, 3])/5), 
 INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
    0, 0}] -> ep^4*dummy[INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 
       0, 1, 0, 1, 0, 1, 0, 0, 0, 0}]] + (77*zeta[2]^2)/5 + 166*zeta[3] + 
   (2*zeta[3])/ep^2 - 4*zeta[2]*zeta[3] + ((7*zeta[2]^2)/5 + 22*zeta[3])/ep + 
   10*zeta[5] + ep*((581*zeta[2]^2)/5 - (163*zeta[2]^3)/35 + 1070*zeta[3] - 
     44*zeta[2]*zeta[3] - 80*zeta[3]^2 + 110*zeta[5]) + 
   ep^2*(749*zeta[2]^2 - (1793*zeta[2]^3)/35 + 6342*zeta[3] - 
     332*zeta[2]*zeta[3] - (576*zeta[2]^2*zeta[3])/5 - 880*zeta[3]^2 + 
     830*zeta[5] - (445*zeta[7])/2) + 
   ep^3*((22197*zeta[2]^2)/5 - (13529*zeta[2]^3)/35 - 
     (808063*zeta[2]^4)/3500 + 35742*zeta[3] - 2140*zeta[2]*zeta[3] - 
     (6336*zeta[2]^2*zeta[3])/5 - 6640*zeta[3]^2 + 140*zeta[2]*zeta[3]^2 + 
     5350*zeta[5] - 1032*zeta[3]*zeta[5] - (4895*zeta[7])/2 + 
     (744*zeta[5, 3])/5), INT["A", 8, 25291, 8, 0, 
   {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}] -> 
  ep^3*dummy[INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 
       0, 1, 1, 0, 0, 0}]] + (8*zeta[2]^3)/3 - (9*zeta[3]^2)/2 + 55*zeta[5] + 
   (5*zeta[5])/ep + ep*((88*zeta[2]^3)/3 + (77*zeta[2]^2*zeta[3])/10 - 
     (99*zeta[3]^2)/2 + 455*zeta[5] - (95*zeta[2]*zeta[5])/2 + 
     (1039*zeta[7])/16) + ep^2*((728*zeta[2]^3)/3 - (208239*zeta[2]^4)/3500 + 
     (847*zeta[2]^2*zeta[3])/10 - (819*zeta[3]^2)/2 + 33*zeta[2]*zeta[3]^2 + 
     3355*zeta[5] - (1045*zeta[2]*zeta[5])/2 - 175*zeta[3]*zeta[5] + 
     (11429*zeta[7])/16 + (682*zeta[5, 3])/5), 
 INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
    0, 0}] -> ep^2*dummy[INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 
       0, 1, 0, 0, 0, 1, 1, 0, 0, 0}]] + zeta[2]/(48*ep^5) + 
   (109*zeta[2]^2)/(480*ep^3) - (349*zeta[2]^2*zeta[3])/40 + 
   ((2921*zeta[2]^3)/3360 - (3*zeta[3]^2)/2)/ep + 
   ((-3*zeta[2]*zeta[3])/4 + (9*zeta[5])/16)/ep^2 - 22*zeta[2]*zeta[5] - 
   (487*zeta[7])/128 + ep*((-7374677*zeta[2]^4)/336000 + 
     (51*zeta[2]*zeta[3]^2)/4 - (235*zeta[3]*zeta[5])/4 + (76*zeta[5, 3])/5), 
 INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
    0, 0}] -> ep*dummy[INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 
       1, 0, 1, 0, 1, 0, 0, 0, 0}]] - (49151*zeta[2]^4)/5250 - 
   3*zeta[2]*zeta[3]^2 - 15*zeta[3]*zeta[5] + (72*zeta[5, 3])/5, 
 INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
    0, 0}] -> ep^2*dummy[INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 
       0, 1, 0, 1, 0, 1, 1, 0, 0, 0}]] - (9*zeta[2]^2*zeta[3])/5 - 
   15*zeta[2]*zeta[5] - (441*zeta[7])/8 + 
   ep*((-74954*zeta[2]^4)/2625 - (72*zeta[2]^2*zeta[3])/5 - 
     120*zeta[2]*zeta[5] + 51*zeta[3]*zeta[5] - 441*zeta[7] + 
     (36*zeta[5, 3])/5), INT["A", 10, 13743, 10, 0, 
   {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}] -> 
  463/16 + 1/(16*ep^6) - 1/(16*ep^5) + 
   ep^3*dummy[INT["A", 10, 13743, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 
       0, 1, 1, 0, 0, 0, 0}]] + (7/16 + (13*zeta[2])/24)/ep^4 + 
   (715*zeta[2])/24 + (1491*zeta[2]^2)/80 + (4301*zeta[2]^3)/1008 + 
   (55/16 + (91*zeta[2])/24 + (213*zeta[2]^2)/80 - (35*zeta[3])/12)/ep^2 - 
   (455*zeta[3])/12 + (89*zeta[2]*zeta[3])/2 - (712*zeta[3]^2)/3 + 
   (-13/16 - (13*zeta[2])/24 + (35*zeta[3])/12)/ep^3 - (1195*zeta[5])/24 + 
   (-133/16 - (169*zeta[2])/24 - (213*zeta[2]^2)/80 + (245*zeta[3])/12 - 
     (89*zeta[2]*zeta[3])/2 + (1195*zeta[5])/24)/ep + 
   ep*(-1261/16 - (1729*zeta[2])/24 - (2769*zeta[2]^2)/80 - 
     (4301*zeta[2]^3)/1008 + (1925*zeta[3])/12 - (623*zeta[2]*zeta[3])/2 - 
     (8223*zeta[2]^2*zeta[3])/20 + (712*zeta[3]^2)/3 + (8365*zeta[5])/24 - 
     (1515*zeta[2]*zeta[5])/2 + (166639*zeta[7])/192) + 
   ep^2*(4039/16 + (6019*zeta[2])/24 + (2343*zeta[2]^2)/16 + 
     (4301*zeta[2]^3)/144 - (29162279*zeta[2]^4)/168000 - (4655*zeta[3])/12 + 
     (1157*zeta[2]*zeta[3])/2 + (8223*zeta[2]^2*zeta[3])/20 - 
     (4984*zeta[3]^2)/3 + (7603*zeta[2]*zeta[3]^2)/6 - (15535*zeta[5])/24 + 
     (1515*zeta[2]*zeta[5])/2 - (46339*zeta[3]*zeta[5])/6 - 
     (166639*zeta[7])/192 - (5431*zeta[5, 3])/30), 
 INT["A", 10, 14767, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
    0, 0}] -> 1280/9 - 5/(576*ep^7) + 5/(144*ep^6) + 
   ep^2*dummy[INT["A", 10, 14767, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
       1, 1, 1, 0, 0, 0, 0}]] + (-5/36 - (5*zeta[2])/96)/ep^5 + 
   (160*zeta[2])/3 + (538*zeta[2]^2)/15 + (39181*zeta[2]^3)/1260 + 
   (5/9 + (5*zeta[2])/24 - (67*zeta[3])/96)/ep^4 - (536*zeta[3])/3 - 
   (313*zeta[2]*zeta[3])/3 - (193*zeta[2]^2*zeta[3])/48 + 
   (535*zeta[3]^2)/24 + (-20/9 - (5*zeta[2])/6 - (269*zeta[2]^2)/480 + 
     (67*zeta[3])/24)/ep^3 + (-320/9 - (40*zeta[2])/3 - (269*zeta[2]^2)/30 - 
     (39181*zeta[2]^3)/5040 + (134*zeta[3])/3 + (313*zeta[2]*zeta[3])/12 - 
     (535*zeta[3]^2)/96 - (223*zeta[5])/24)/ep + (223*zeta[5])/6 - 
   (9863*zeta[2]*zeta[5])/48 + (80/9 + (10*zeta[2])/3 + (269*zeta[2]^2)/120 - 
     (67*zeta[3])/6 - (313*zeta[2]*zeta[3])/48 + (223*zeta[5])/96)/ep^2 + 
   307*zeta[7] + ep*(-5120/9 - (640*zeta[2])/3 - (2152*zeta[2]^2)/15 - 
     (39181*zeta[2]^3)/315 + (8076847*zeta[2]^4)/252000 + (2144*zeta[3])/3 + 
     (1252*zeta[2]*zeta[3])/3 + (193*zeta[2]^2*zeta[3])/12 - 
     (535*zeta[3]^2)/6 + (5311*zeta[2]*zeta[3]^2)/48 - (446*zeta[5])/3 + 
     (9863*zeta[2]*zeta[5])/12 + (17521*zeta[3]*zeta[5])/16 - 1228*zeta[7] + 
     (9779*zeta[5, 3])/60), INT["A", 10, 27343, 10, 0, 
   {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] -> 
  ep^2*dummy[INT["A", 10, 27343, 10, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 
       0, 1, 1, 0, 0, 0}]] - (52*zeta[2]^3)/21 - (7*zeta[2]^2*zeta[3])/40 - 
   (7*zeta[3]^2)/2 + ((13*zeta[2]^3)/21 + (7*zeta[3]^2)/8 - 5*zeta[5])/ep + 
   20*zeta[5] + (5*zeta[5])/(4*ep^2) - (155*zeta[2]*zeta[5])/8 - 
   (3775*zeta[7])/64 + ep*((208*zeta[2]^3)/21 - (33959*zeta[2]^4)/600 + 
     (7*zeta[2]^2*zeta[3])/10 + 14*zeta[3]^2 - (183*zeta[2]*zeta[3]^2)/4 - 
     80*zeta[5] + (155*zeta[2]*zeta[5])/2 - (2373*zeta[3]*zeta[5])/4 + 
     (3775*zeta[7])/16 - (19*zeta[5, 3])/2), 
 INT["A", 10, 30059, 10, 0, {1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 
    0, 0}] -> 4 + 1/(32*ep^7) + 1/(16*ep^6) + 
   ep^2*dummy[INT["A", 10, 30059, 10, 0, {1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 
       0, 1, 1, 1, 0, 0, 0}]] + (1/8 + (13*zeta[2])/32)/ep^5 + 13*zeta[2] + 
   31*zeta[2]^2 + (142067*zeta[2]^3)/1680 + (51*zeta[3])/2 - 
   (109*zeta[2]*zeta[3])/4 - (8169*zeta[2]^2*zeta[3])/80 - 
   (1411*zeta[3]^2)/16 + (1/4 + (13*zeta[2])/16 + (51*zeta[3])/32)/ep^4 + 
   (1/2 + (13*zeta[2])/8 + (31*zeta[2]^2)/8 + (51*zeta[3])/16)/ep^3 + 
   (1281*zeta[5])/8 - (203*zeta[2]*zeta[5])/2 + 
   (1 + (13*zeta[2])/4 + (31*zeta[2]^2)/4 + (51*zeta[3])/8 - 
     (109*zeta[2]*zeta[3])/16 + (1281*zeta[5])/32)/ep^2 + 
   (2 + (13*zeta[2])/2 + (31*zeta[2]^2)/2 + (142067*zeta[2]^3)/3360 + 
     (51*zeta[3])/4 - (109*zeta[2]*zeta[3])/8 - (1411*zeta[3]^2)/32 + 
     (1281*zeta[5])/16)/ep + (126505*zeta[7])/128 + 
   ep*(8 + 26*zeta[2] + 62*zeta[2]^2 + (142067*zeta[2]^3)/840 + 
     (206522173*zeta[2]^4)/336000 + 51*zeta[3] - (109*zeta[2]*zeta[3])/2 - 
     (8169*zeta[2]^2*zeta[3])/40 - (1411*zeta[3]^2)/8 - 
     (723*zeta[2]*zeta[3]^2)/16 + (1281*zeta[5])/4 - 203*zeta[2]*zeta[5] - 
     (25037*zeta[3]*zeta[5])/16 + (126505*zeta[7])/64 - (1449*zeta[5, 3])/5), 
 INT["A", 10, 30095, 10, 0, {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 
    0, 0}] -> ep^3*dummy[INT["A", 10, 30095, 10, 0, {1, 1, 1, 1, 0, 0, 0, 1, 
       1, 0, 1, 0, 1, 1, 1, 0, 0, 0}]] - (259*zeta[2]^2)/32 - 
   (7289*zeta[2]^3)/672 + (875*zeta[3])/16 - (5*zeta[3])/(16*ep^3) - 
   (35*zeta[2]*zeta[3])/6 - (605*zeta[3]^2)/48 + 
   ((-7*zeta[2]^2)/32 + (35*zeta[3])/16)/ep^2 + 
   ((49*zeta[2]^2)/32 - (185*zeta[3])/16 + (5*zeta[2]*zeta[3])/6 - 
     (125*zeta[5])/16)/ep + (875*zeta[5])/16 + 
   ep*((1225*zeta[2]^2)/32 + (7289*zeta[2]^3)/96 - (3905*zeta[3])/16 + 
     (185*zeta[2]*zeta[3])/6 - (1253*zeta[2]^2*zeta[3])/48 + 
     (4235*zeta[3]^2)/48 - (4625*zeta[5])/16 + (2165*zeta[2]*zeta[5])/24 - 
     (13565*zeta[7])/32) + ep^2*((-5467*zeta[2]^2)/32 - 
     (269693*zeta[2]^3)/672 - (66262951*zeta[2]^4)/201600 + 
     (16835*zeta[3])/16 - (875*zeta[2]*zeta[3])/6 + 
     (8771*zeta[2]^2*zeta[3])/48 - (22385*zeta[3]^2)/48 + 
     (4925*zeta[2]*zeta[3]^2)/24 + (21875*zeta[5])/16 - 
     (15155*zeta[2]*zeta[5])/24 + (23795*zeta[3]*zeta[5])/24 + 
     (94955*zeta[7])/32 + (1479*zeta[5, 3])/4), 
 INT["A", 10, 30123, 10, 0, {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 
    0, 0}] -> 1/(144*ep^8) + 
   ep*dummy[INT["A", 10, 30123, 10, 0, {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
       1, 1, 1, 0, 0, 0}]] + zeta[2]/(8*ep^6) + (23*zeta[2]^2)/(16*ep^4) + 
   (5548241*zeta[2]^4)/42000 + (11*zeta[3])/(24*ep^5) - 
   (1577*zeta[2]*zeta[3]^2)/8 + ((13259*zeta[2]^3)/840 + (27*zeta[3]^2)/16)/
    ep^2 + (1117*zeta[3]*zeta[5])/8 + 
   ((21*zeta[2]*zeta[3])/8 + (41*zeta[5])/4)/ep^3 + 
   (-16*zeta[2]^2*zeta[3] + (193*zeta[2]*zeta[5])/2 + (8071*zeta[7])/64)/ep + 
   (327*zeta[5, 3])/10, INT["A", 10, 30151, 10, 0, 
   {1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] -> 
  ep^3*dummy[INT["A", 10, 30151, 10, 0, {1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 
       1, 1, 1, 0, 0, 0}]] + (55*zeta[2])/8 + zeta[2]/(8*ep^4) + 
   (553*zeta[2]^2)/120 + (17671*zeta[2]^3)/840 + 
   ((7*zeta[2])/8 + (79*zeta[2]^2)/120 - (5*zeta[3])/8)/ep^2 + 
   (-zeta[2]/8 + (5*zeta[3])/8)/ep^3 - (65*zeta[3])/8 + 
   (143*zeta[2]*zeta[3])/6 - (155*zeta[3]^2)/6 - (1189*zeta[5])/24 + 
   ((-13*zeta[2])/8 - (79*zeta[2]^2)/120 + (35*zeta[3])/8 - 
     (143*zeta[2]*zeta[3])/6 + (1189*zeta[5])/24)/ep + 
   ep*((-133*zeta[2])/8 - (1027*zeta[2]^2)/120 - (17671*zeta[2]^3)/840 + 
     (275*zeta[3])/8 - (1001*zeta[2]*zeta[3])/6 - (10963*zeta[2]^2*zeta[3])/
      60 + (155*zeta[3]^2)/6 + (8323*zeta[5])/24 - (2659*zeta[2]*zeta[5])/
      12 + (22149*zeta[7])/16) + ep^2*((463*zeta[2])/8 + (869*zeta[2]^2)/24 + 
     (17671*zeta[2]^3)/120 + (15293947*zeta[2]^4)/28000 - (665*zeta[3])/8 + 
     (1859*zeta[2]*zeta[3])/6 + (10963*zeta[2]^2*zeta[3])/60 - 
     (1085*zeta[3]^2)/6 + (5381*zeta[2]*zeta[3]^2)/6 - (15457*zeta[5])/24 + 
     (2659*zeta[2]*zeta[5])/12 - (9332*zeta[3]*zeta[5])/3 - 
     (22149*zeta[7])/16 - (3151*zeta[5, 3])/15), 
 INT["A", 10, 30155, 10, 0, {1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 
    0, 0}] -> ep*dummy[INT["A", 10, 30155, 10, 0, {1, 1, 0, 1, 0, 0, 1, 1, 
       1, 0, 1, 0, 1, 1, 1, 0, 0, 0}]] + (19*zeta[2]^2)/(240*ep^4) - 
   (3320159*zeta[2]^4)/84000 - zeta[3]/(24*ep^5) - 
   (13*zeta[2]*zeta[3]^2)/24 + ((-311*zeta[2]^3)/1260 + zeta[3]^2/3)/ep^2 + 
   ((11*zeta[2]*zeta[3])/24 - (17*zeta[5])/24)/ep^3 + 
   (1417*zeta[3]*zeta[5])/12 + ((1069*zeta[2]^2*zeta[3])/240 - 
     (237*zeta[2]*zeta[5])/16 - (5353*zeta[7])/384)/ep + 
   (2551*zeta[5, 3])/60, INT["A", 10, 31149, 10, 0, 
   {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] -> 
  ep*dummy[INT["A", 10, 31149, 10, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 
       1, 1, 1, 0, 0, 0}]] + zeta[2]/(96*ep^6) + (19*zeta[2]^2)/(240*ep^4) - 
   (17086001*zeta[2]^4)/252000 - (5*zeta[3])/(96*ep^5) + 
   (839*zeta[2]*zeta[3]^2)/16 + ((-6269*zeta[2]^3)/5040 + (25*zeta[3]^2)/16)/
    ep^2 - (729*zeta[3]*zeta[5])/8 + 
   ((-29*zeta[2]*zeta[3])/24 + (233*zeta[5])/96)/ep^3 + 
   ((-169*zeta[2]^2*zeta[3])/240 - (107*zeta[2]*zeta[5])/4 - 
     (3881*zeta[7])/192)/ep + (257*zeta[5, 3])/40, 
 INT["A", 10, 31437, 10, 0, {1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 
    0, 0}] -> ep^2*dummy[INT["A", 10, 31437, 10, 0, {1, 0, 1, 1, 0, 0, 1, 1, 
       0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]] + zeta[2] + zeta[2]/(32*ep^5) + 
   (9*zeta[2]^2)/10 + (67*zeta[2]^3)/56 + 
   (zeta[2]/8 + (9*zeta[2]^2)/80 - (5*zeta[3])/16)/ep^3 + 
   (zeta[2]/16 - (5*zeta[3])/32)/ep^4 - (5*zeta[3])/2 - 
   (21*zeta[2]*zeta[3])/2 + (2569*zeta[2]^2*zeta[3])/80 + (285*zeta[3]^2)/8 + 
   (233*zeta[5])/8 - 101*zeta[2]*zeta[5] + 
   (zeta[2]/4 + (9*zeta[2]^2)/40 - (5*zeta[3])/8 - (21*zeta[2]*zeta[3])/8 + 
     (233*zeta[5])/32)/ep^2 + (zeta[2]/2 + (9*zeta[2]^2)/20 + 
     (67*zeta[2]^3)/112 - (5*zeta[3])/4 - (21*zeta[2]*zeta[3])/4 + 
     (285*zeta[3]^2)/16 + (233*zeta[5])/16)/ep + (12419*zeta[7])/64 + 
   ep*(2*zeta[2] + (9*zeta[2]^2)/5 + (67*zeta[2]^3)/28 + 
     (523273*zeta[2]^4)/28000 - 5*zeta[3] - 21*zeta[2]*zeta[3] + 
     (2569*zeta[2]^2*zeta[3])/40 + (285*zeta[3]^2)/4 + 
     (1567*zeta[2]*zeta[3]^2)/16 + (233*zeta[5])/4 - 202*zeta[2]*zeta[5] + 
     (1657*zeta[3]*zeta[5])/8 + (12419*zeta[7])/32 - (2149*zeta[5, 3])/40), 
 INT["A", 10, 62298, 10, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 
    0, 0}] -> -463/16 - 1/(16*ep^6) + 1/(16*ep^5) + 
   ep^3*dummy[INT["A", 10, 62298, 10, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
       0, 1, 1, 1, 1, 0, 0}]] + (-7/16 + (7*zeta[2])/8)/ep^4 + 
   (385*zeta[2])/8 + (3353*zeta[2]^2)/80 + (32003*zeta[2]^3)/1680 + 
   (-55/16 + (49*zeta[2])/8 + (479*zeta[2]^2)/80 - 6*zeta[3])/ep^2 - 
   78*zeta[3] + (225*zeta[2]*zeta[3])/4 - 285*zeta[3]^2 + 
   (13/16 - (7*zeta[2])/8 + 6*zeta[3])/ep^3 - (369*zeta[5])/4 + 
   (133/16 - (91*zeta[2])/8 - (479*zeta[2]^2)/80 + 42*zeta[3] - 
     (225*zeta[2]*zeta[3])/4 + (369*zeta[5])/4)/ep + 
   ep*(1261/16 - (931*zeta[2])/8 - (6227*zeta[2]^2)/80 - 
     (32003*zeta[2]^3)/1680 + 330*zeta[3] - (1575*zeta[2]*zeta[3])/4 - 
     (5103*zeta[2]^2*zeta[3])/8 + 285*zeta[3]^2 + (2583*zeta[5])/4 - 
     (1637*zeta[2]*zeta[5])/2 + (5043*zeta[7])/4) + 
   ep^2*(-4039/16 + (3241*zeta[2])/8 + (5269*zeta[2]^2)/16 + 
     (32003*zeta[2]^3)/240 - (61240721*zeta[2]^4)/168000 - 798*zeta[3] + 
     (2925*zeta[2]*zeta[3])/4 + (5103*zeta[2]^2*zeta[3])/8 - 1995*zeta[3]^2 + 
     (5961*zeta[2]*zeta[3]^2)/4 - (4797*zeta[5])/4 + 
     (1637*zeta[2]*zeta[5])/2 - (21081*zeta[3]*zeta[5])/2 - 
     (5043*zeta[7])/4 - (214*zeta[5, 3])/5), 
 INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
    0}] -> -5901/8 - 1/(8*ep^4) - 7/(4*ep^3) + 
   ep^4*dummy[INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
       0, 0, 0, 0, 0, 0}]] + (-125/8 + zeta[2])/ep^2 + 125*zeta[2] + 
   (79*zeta[2]^2)/10 + 133*zeta[3] - 2*zeta[2]*zeta[3] + 
   (-455/4 + 14*zeta[2] + (19*zeta[3])/2)/ep + 
   ep*(-17787/4 + 910*zeta[2] + (553*zeta[2]^2)/5 - (2663*zeta[2]^3)/105 + 
     (2375*zeta[3])/2 - 62*zeta[2]*zeta[3] - 35*zeta[3]^2 - (23*zeta[5])/2) - 
   20*zeta[5] + ep^2*(-204205/8 + 5901*zeta[2] + (1975*zeta[2]^2)/2 - 
     (17116*zeta[2]^3)/105 + 8645*zeta[3] - 726*zeta[2]*zeta[3] - 
     (61*zeta[2]^2*zeta[3])/5 - 616*zeta[3]^2 + 1259*zeta[5] - 
     151*zeta[2]*zeta[5] - (3585*zeta[7])/4) + 
   ep^3*(-566335/4 + 35574*zeta[2] + 7189*zeta[2]^2 - (50551*zeta[2]^3)/105 - 
     (1201453*zeta[2]^4)/2100 + (112119*zeta[3])/2 - 6070*zeta[2]*zeta[3] - 
     (2991*zeta[2]^2*zeta[3])/5 - 6139*zeta[3]^2 + 66*zeta[2]*zeta[3]^2 + 
     (30725*zeta[5])/2 - 2035*zeta[2]*zeta[5] - 1171*zeta[3]*zeta[5] - 
     (42243*zeta[7])/8 - 208*zeta[5, 3]), 
 INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
    0}] -> -5901/8 - 1/(8*ep^4) - 7/(4*ep^3) - 125/(8*ep^2) + 
   ep^3*dummy[INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
       0, 0, 0, 0, 0, 0}]] + (53*zeta[2]^2)/10 + (1322*zeta[2]^3)/105 + 
   91*zeta[3] + 5*zeta[2]*zeta[3] + 15*zeta[3]^2 + 50*zeta[5] + 
   (-455/4 + (13*zeta[3])/2 + zeta[2]*zeta[3] + 10*zeta[5])/ep + 
   ep*(-17787/4 + (371*zeta[2]^2)/5 + (1322*zeta[2]^3)/21 + 
     (1625*zeta[3])/2 + 23*zeta[2]*zeta[3] + (36*zeta[2]^2*zeta[3])/5 + 
     75*zeta[3]^2 + (557*zeta[5])/2 + 71*zeta[2]*zeta[5] + 401*zeta[7]) + 
   ep^2*(-204205/8 + (1325*zeta[2]^2)/2 + (31238*zeta[2]^3)/105 + 
     (568852*zeta[2]^4)/2625 + 5915*zeta[3] + 121*zeta[2]*zeta[3] + 
     36*zeta[2]^2*zeta[3] + 118*zeta[3]^2 - 52*zeta[2]*zeta[3]^2 + 
     1889*zeta[5] + 355*zeta[2]*zeta[5] + 696*zeta[3]*zeta[5] + 
     2005*zeta[7] + (1052*zeta[5, 3])/5), 
 INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
    0}] -> -1727/8 - 5/(24*ep^4) - 13/(6*ep^3) - 325/(24*ep^2) + 
   ep^4*dummy[INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 
       0, 0, 0, 0, 0, 0}]] - 17*zeta[2] - (9*zeta[2]^2)/10 + 
   (-377/6 - zeta[2] - (3*zeta[3])/2)/ep - 31*zeta[3] + 2*zeta[2]*zeta[3] + 
   ep*(-739/2 - 176*zeta[2] - (98*zeta[2]^2)/5 + (936*zeta[2]^3)/35 - 
     (685*zeta[3])/2 + 16*zeta[2]*zeta[3] + 34*zeta[3]^2 - (11*zeta[5])/2) + 
   20*zeta[5] + ep^2*(50155/24 - 1438*zeta[2] - (445*zeta[2]^2)/2 + 
     (4208*zeta[2]^3)/35 - 2810*zeta[3] + 134*zeta[2]*zeta[3] + 
     (52*zeta[2]^2*zeta[3])/5 + 455*zeta[3]^2 - 1323*zeta[5] + 
     186*zeta[2]*zeta[5] + (3955*zeta[7])/4) + 
   ep^3*(176951/6 - 10215*zeta[2] - 1862*zeta[2]^2 - (1444*zeta[2]^3)/35 + 
     (104843*zeta[2]^4)/175 - (38663*zeta[3])/2 + 1204*zeta[2]*zeta[3] + 
     (1514*zeta[2]^2*zeta[3])/5 + 3904*zeta[3]^2 - 64*zeta[2]*zeta[3]^2 - 
     (28645*zeta[5])/2 + 1488*zeta[2]*zeta[5] + 1884*zeta[3]*zeta[5] + 
     (15081*zeta[7])/4 + 490*zeta[5, 3]), 
 INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
    0}] -> -4585/24 - 1/(24*ep^4) - 1/(2*ep^3) - 97/(24*ep^2) + 
   ep^3*dummy[INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 
       0, 0, 0, 0, 0, 0}]] - 17*zeta[2] + (23*zeta[2]^2)/10 + 
   (1486*zeta[2]^3)/105 - 35*zeta[3] + 5*zeta[2]*zeta[3] + 19*zeta[3]^2 + 
   50*zeta[5] + (-57/2 - zeta[2] - (7*zeta[3])/2 + zeta[2]*zeta[3] + 
     10*zeta[5])/ep + ep*(-2501/2 - 176*zeta[2] + (162*zeta[2]^2)/5 + 
     (1486*zeta[2]^3)/21 - (369*zeta[3])/2 + 11*zeta[2]*zeta[3] + 
     (12*zeta[2]^2*zeta[3])/5 + 95*zeta[3]^2 + (169*zeta[5])/2 + 
     115*zeta[2]*zeta[5] + (2071*zeta[7])/4) + 
   ep^2*(-192529/24 - 1438*zeta[2] + (2999*zeta[2]^2)/10 + 
     (26914*zeta[2]^3)/105 + (904613*zeta[2]^4)/2625 - 406*zeta[3] + 
     zeta[2]*zeta[3] + 12*zeta[2]^2*zeta[3] + 524*zeta[3]^2 - 
     4*zeta[2]*zeta[3]^2 - 529*zeta[5] + 575*zeta[2]*zeta[5] + 
     954*zeta[3]*zeta[5] + (10355*zeta[7])/4 + (1198*zeta[5, 3])/5), 
 INT["A", 8, 2735, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
    0}] -> 1675/8 + 5/(24*ep^4) + 25/(12*ep^3) + 
   ep^5*dummy[INT["A", 8, 2735, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 
       0, 0, 0, 0, 0, 0}]] + (305/24 + zeta[2]/2)/ep^2 + (61*zeta[2])/2 + 
   (21*zeta[2]^2)/10 + 20*zeta[3] + (235/4 + 5*zeta[2] + 2*zeta[3])/ep + 
   ep*(1815/4 + 141*zeta[2] + 21*zeta[2]^2 + 146*zeta[3] + 
     12*zeta[2]*zeta[3] + 166*zeta[5]) + 
   ep^2*(-24415/24 + (1005*zeta[2])/2 + (1433*zeta[2]^2)/10 + 
     (11842*zeta[2]^3)/105 + 1020*zeta[3] + 120*zeta[2]*zeta[3] - 
     144*zeta[3]^2 + 1660*zeta[5]) + ep^3*(-255815/12 + 1089*zeta[2] + 
     881*zeta[2]^2 + (23684*zeta[2]^3)/21 + 7146*zeta[3] + 
     804*zeta[2]*zeta[3] - (512*zeta[2]^2*zeta[3])/5 - 1440*zeta[3]^2 + 
     10738*zeta[5] + 572*zeta[2]*zeta[5] + 4368*zeta[7]) + 
   ep^4*(-4357855/24 - (4883*zeta[2])/2 + (53633*zeta[2]^2)/10 + 
     (51046*zeta[2]^3)/7 + (1152146*zeta[2]^4)/525 + 49140*zeta[3] + 
     4752*zeta[2]*zeta[3] - 1024*zeta[2]^2*zeta[3] - 9552*zeta[3]^2 - 
     576*zeta[2]*zeta[3]^2 + 58440*zeta[5] + 5720*zeta[2]*zeta[5] - 
     6240*zeta[3]*zeta[5] + 43680*zeta[7] + 576*zeta[5, 3]), 
 INT["A", 8, 3004, 8, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
    0}] -> 637/3 + 1/(3*ep^4) + 3/ep^3 + 49/(3*ep^2) + 
   ep^5*dummy[INT["A", 8, 3004, 8, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 
       0, 0, 0, 0, 0, 0}]] + (6*zeta[2]^2)/5 + 18*zeta[3] + 
   (67 + 2*zeta[3])/ep + ep*(431 + (54*zeta[2]^2)/5 + 122*zeta[3] + 
     118*zeta[5]) + ep^2*(-1367/3 + (366*zeta[2]^2)/5 + (464*zeta[2]^3)/7 + 
     786*zeta[3] - 102*zeta[3]^2 + 1062*zeta[5]) + 
   ep^3*(-11541 + (2358*zeta[2]^2)/5 + (4176*zeta[2]^3)/7 + 4898*zeta[3] - 
     (612*zeta[2]^2*zeta[3])/5 - 918*zeta[3]^2 + 6190*zeta[5] + 
     1936*zeta[7]) + ep^4*(-257387/3 + (14694*zeta[2]^2)/5 + 
     (24272*zeta[2]^3)/7 + (584442*zeta[2]^4)/875 + 28938*zeta[3] - 
     (5508*zeta[2]^2*zeta[3])/5 - 5502*zeta[3]^2 + 30246*zeta[5] - 
     2964*zeta[3]*zeta[5] + 17424*zeta[7] + (1296*zeta[5, 3])/5), 
 INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
    0}] -> -269/4 - 1/(12*ep^4) - 11/(12*ep^3) + 
   ep^4*dummy[INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
       0, 1, 0, 0, 0, 0}]] + (-71/12 - zeta[2])/ep^2 - 107*zeta[2] - 
   (47*zeta[2]^2)/10 + (129*zeta[3])/2 - 2*zeta[2]*zeta[3] + 
   (-319/12 - 13*zeta[2] + (11*zeta[3])/2)/ep + 
   ep*(835/4 - 713*zeta[2] - (699*zeta[2]^2)/10 - (2827*zeta[2]^3)/105 + 
     (925*zeta[3])/2 + 32*zeta[2]*zeta[3] - 39*zeta[3]^2 - (175*zeta[5])/2) - 
   20*zeta[5] + ep^2*(54833/12 - 4203*zeta[2] - (6613*zeta[2]^2)/10 - 
     (23584*zeta[2]^3)/105 + (5085*zeta[3])/2 + 540*zeta[2]*zeta[3] - 
     (38*zeta[2]^2*zeta[3])/5 - (1033*zeta[3]^2)/2 + (15*zeta[5])/2 - 
     180*zeta[2]*zeta[5] - 1013*zeta[7]) + 
   ep^3*(516097/12 - 22881*zeta[2] - (50847*zeta[2]^2)/10 - 
     (47331*zeta[2]^3)/35 - (7490309*zeta[2]^4)/10500 + (22461*zeta[3])/2 + 
     4780*zeta[2]*zeta[3] + (481*zeta[2]^2*zeta[3])/5 - (8299*zeta[3]^2)/2 + 
     72*zeta[2]*zeta[3]^2 + (4975*zeta[5])/2 - 830*zeta[2]*zeta[5] - 
     1170*zeta[3]*zeta[5] - (30445*zeta[7])/4 - (696*zeta[5, 3])/5), 
 INT["A", 8, 9148, 8, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
    0}] -> 269/4 + 1/(12*ep^4) + 11/(12*ep^3) + 71/(12*ep^2) + 
   ep^5*dummy[INT["A", 8, 9148, 8, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
       0, 1, 0, 0, 0, 0}]] + (21*zeta[2]^2)/10 + (77*zeta[3])/2 + 
   (319/12 + (7*zeta[3])/2)/ep + ep*(-835/4 + (231*zeta[2]^2)/10 + 
     (593*zeta[3])/2 + (461*zeta[5])/2) + 
   ep^2*(-54833/12 + (1779*zeta[2]^2)/10 + (908*zeta[2]^3)/7 + 
     (4153*zeta[3])/2 - (477*zeta[3]^2)/2 + (5071*zeta[5])/2) + 
   ep^3*(-516097/12 + (12459*zeta[2]^2)/10 + (9988*zeta[2]^3)/7 + 
     (28401*zeta[3])/2 - (1431*zeta[2]^2*zeta[3])/5 - (5247*zeta[3]^2)/2 + 
     (36283*zeta[5])/2 + (12491*zeta[7])/2) + 
   ep^4*(-3863977/12 + (85203*zeta[2]^2)/10 + (71380*zeta[2]^3)/7 + 
     (4169727*zeta[2]^4)/1750 + (190977*zeta[3])/2 - 
     (15741*zeta[2]^2*zeta[3])/5 - (38187*zeta[3]^2)/2 + (218099*zeta[5])/2 - 
     11727*zeta[3]*zeta[5] + (137401*zeta[7])/2 + (3888*zeta[5, 3])/5), 
 INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
    0, 0}] -> ep^4*dummy[INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 
       1, 0, 0, 1, 0, 1, 0, 0, 0, 0}]] + (33*zeta[2]^2)/10 + (83*zeta[3])/2 + 
   zeta[3]/(2*ep^2) + ((3*zeta[2]^2)/10 + (11*zeta[3])/2)/ep + 
   ep*((249*zeta[2]^2)/10 - (48*zeta[2]^3)/7 + (535*zeta[3])/2 + 
     (21*zeta[3]^2)/2 - (253*zeta[5])/2) - (23*zeta[5])/2 + 
   ep^2*((321*zeta[2]^2)/2 - (528*zeta[2]^3)/7 + (3171*zeta[3])/2 + 
     (63*zeta[2]^2*zeta[3])/5 + (231*zeta[3]^2)/2 - (1909*zeta[5])/2 - 
     (1105*zeta[7])/4) + ep^3*((9513*zeta[2]^2)/10 - (3984*zeta[2]^3)/7 - 
     (256401*zeta[2]^4)/1750 + (17871*zeta[3])/2 + (693*zeta[2]^2*zeta[3])/
      5 + (1743*zeta[3]^2)/2 - (12305*zeta[5])/2 + 1233*zeta[3]*zeta[5] - 
     (12155*zeta[7])/4 + (486*zeta[5, 3])/5), 
 INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
    0, 0}] -> ep^3*dummy[INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 
       0, 0, 1, 0, 0, 0, 1, 0, 0, 0}]] - (33*zeta[2]^2)/2 + 
   (447*zeta[2]^3)/35 - (453*zeta[3])/2 - (3*zeta[3])/(2*ep^2) + 
   9*zeta[2]*zeta[3] + 20*zeta[3]^2 + (147*zeta[5])/2 + 
   ((-11*zeta[2]^2)/10 - (45*zeta[3])/2 + zeta[2]*zeta[3] + 10*zeta[5])/ep + 
   ep*((-1661*zeta[2]^2)/10 + (11929*zeta[2]^3)/105 - (3825*zeta[3])/2 + 
     61*zeta[2]*zeta[3] + (32*zeta[2]^2*zeta[3])/5 + (561*zeta[3]^2)/2 + 
     (725*zeta[5])/2 + 60*zeta[2]*zeta[5] + (3521*zeta[7])/8) + 
   ep^2*((-2805*zeta[2]^2)/2 + (26567*zeta[2]^3)/35 + 
     (1633561*zeta[2]^4)/5250 - (29253*zeta[3])/2 + 369*zeta[2]*zeta[3] + 
     225*zeta[2]^2*zeta[3] + (5455*zeta[3]^2)/2 - 70*zeta[2]*zeta[3]^2 + 
     (2397*zeta[5])/2 + 500*zeta[2]*zeta[5] + 132*zeta[3]*zeta[5] + 
     (33133*zeta[7])/8 - (257*zeta[5, 3])/5), 
 INT["A", 8, 21662, 8, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
    0, 0}] -> ep^4*dummy[INT["A", 8, 21662, 8, 0, {0, 1, 1, 1, 1, 0, 0, 1, 
       0, 0, 1, 0, 1, 0, 1, 0, 0, 0}]] + (143*zeta[2]^2)/10 + 
   (351*zeta[3])/2 + (3*zeta[3])/(2*ep^2) - 3*zeta[2]*zeta[3] + 
   ((11*zeta[2]^2)/10 + (39*zeta[3])/2)/ep + 9*zeta[5] + 
   ep*((1287*zeta[2]^2)/10 - (41*zeta[2]^3)/5 + (2715*zeta[3])/2 - 
     39*zeta[2]*zeta[3] - (225*zeta[3]^2)/2 + 117*zeta[5]) + 
   ep^2*((1991*zeta[2]^2)/2 - (533*zeta[2]^3)/5 + (19383*zeta[3])/2 - 
     351*zeta[2]*zeta[3] - (339*zeta[2]^2*zeta[3])/2 - (2925*zeta[3]^2)/2 + 
     1053*zeta[5] + (39*zeta[2]*zeta[5])/2 - (5829*zeta[7])/16) + 
   ep^3*((71071*zeta[2]^2)/10 - (4797*zeta[2]^3)/5 - (185781*zeta[2]^4)/500 + 
     (131859*zeta[3])/2 - 2715*zeta[2]*zeta[3] - (4407*zeta[2]^2*zeta[3])/2 - 
     (26325*zeta[3]^2)/2 + 171*zeta[2]*zeta[3]^2 + 8145*zeta[5] + 
     (507*zeta[2]*zeta[5])/2 - 2277*zeta[3]*zeta[5] - (75777*zeta[7])/16 + 
     (861*zeta[5, 3])/5), INT["A", 8, 21910, 8, 0, 
   {0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] -> 
  1559/4 + 1/(12*ep^4) + 13/(12*ep^3) + 
   ep^5*dummy[INT["A", 8, 21910, 8, 0, {0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 
       1, 0, 1, 0, 0, 0}]] + 109*zeta[2] + (9*zeta[2]^2)/10 + 
   (109/12 + zeta[2])/ep^2 + (251/4 + 13*zeta[2] - (15*zeta[3])/2)/ep - 
   (195*zeta[3])/2 + ep^2*(151933/12 + 4677*zeta[2] + (981*zeta[2]^2)/10 - 
     (2146*zeta[2]^3)/35 - (11295*zeta[3])/2 - 598*zeta[2]*zeta[3] + 
     (623*zeta[3]^2)/2 - (3757*zeta[5])/2) + 
   ep*(9075/4 + 753*zeta[2] + (117*zeta[2]^2)/10 - (1635*zeta[3])/2 - 
     46*zeta[2]*zeta[3] - (289*zeta[5])/2) + 
   ep^3*(823921/12 + 27225*zeta[2] + (6777*zeta[2]^2)/10 - 
     (27898*zeta[2]^3)/35 - (70155*zeta[3])/2 - 5014*zeta[2]*zeta[3] + 
     (627*zeta[2]^2*zeta[3])/5 + (8099*zeta[3]^2)/2 - (31501*zeta[5])/2 - 
     738*zeta[2]*zeta[5] - (4453*zeta[7])/2) + 
   ep^4*(4378933/12 + 151933*zeta[2] + (42093*zeta[2]^2)/10 - 
     (233914*zeta[2]^3)/35 - (1910537*zeta[2]^4)/1750 - (408375*zeta[3])/2 - 
     34638*zeta[2]*zeta[3] + (8151*zeta[2]^2*zeta[3])/5 + 
     (67907*zeta[3]^2)/2 + 1058*zeta[2]*zeta[3]^2 - (217617*zeta[5])/2 - 
     9594*zeta[2]*zeta[5] + 11289*zeta[3]*zeta[5] - (57889*zeta[7])/2 + 
     (1032*zeta[5, 3])/5), INT["A", 8, 25195, 8, 0, 
   {1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}] -> 
  1967/8 + 1/(24*ep^4) + 7/(12*ep^3) + 
   ep^5*dummy[INT["A", 8, 25195, 8, 0, {1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 
       0, 1, 1, 0, 0, 0}]] + (125/24 + zeta[2]/2)/ep^2 + (125*zeta[2])/2 + 
   (7*zeta[2]^2)/10 + (455/12 + 7*zeta[2] - 5*zeta[3])/ep - 67*zeta[3] + 
   ep^2*(204205/24 + (5901*zeta[2])/2 + (263*zeta[2]^2)/2 - 
     (3676*zeta[2]^3)/105 - 3815*zeta[3] - 264*zeta[2]*zeta[3] + 
     177*zeta[3]^2 - 1661*zeta[5]) + 
   ep*(5929/4 + 455*zeta[2] + 12*zeta[2]^2 - 565*zeta[3] - 
     18*zeta[2]*zeta[3] - 121*zeta[5]) + 
   ep^3*(566335/12 + 17787*zeta[2] + 1176*zeta[2]^2 - (7444*zeta[2]^3)/15 - 
     22365*zeta[3] - 2490*zeta[2]*zeta[3] + (218*zeta[2]^2*zeta[3])/5 + 
     2265*zeta[3]^2 - 14465*zeta[5] - 176*zeta[2]*zeta[5] - 
     (9345*zeta[7])/4) + ep^4*(6129101/24 + (204205*zeta[2])/2 + 
     (93667*zeta[2]^2)/10 - (31492*zeta[2]^3)/7 - (1965388*zeta[2]^4)/2625 - 
     117327*zeta[3] - 19320*zeta[2]*zeta[3] + (1334*zeta[2]^2*zeta[3])/5 + 
     17865*zeta[3]^2 + 384*zeta[2]*zeta[3]^2 - 102025*zeta[5] - 
     2516*zeta[2]*zeta[5] + 7254*zeta[3]*zeta[5] - (66137*zeta[7])/2 + 
     (282*zeta[5, 3])/5), INT["A", 8, 25546, 8, 0, 
   {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] -> 
  ep^3*dummy[INT["A", 8, 25546, 8, 0, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
       0, 1, 1, 0, 0, 0}]] + (20*zeta[2]^3)/7 - 7*zeta[3]^2 + 35*zeta[5] + 
   (5*zeta[5])/ep + ep*(20*zeta[2]^3 - (42*zeta[2]^2*zeta[3])/5 - 
     49*zeta[3]^2 + 195*zeta[5] + (127*zeta[7])/2) + 
   ep^2*((780*zeta[2]^3)/7 - (37161*zeta[2]^4)/875 - 
     (294*zeta[2]^2*zeta[3])/5 - 273*zeta[3]^2 + 1015*zeta[5] - 
     18*zeta[3]*zeta[5] + (889*zeta[7])/2 + (972*zeta[5, 3])/5), 
 INT["A", 8, 26218, 8, 0, {0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 
    0, 0}] -> 49 + 1/(6*ep^4) + 5/(3*ep^3) + 29/(3*ep^2) + 
   ep^5*dummy[INT["A", 8, 26218, 8, 0, {0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 
       0, 1, 1, 0, 0, 0}]] + (27*zeta[2]^2)/5 + 90*zeta[3] + 
   (37 + 9*zeta[3])/ep + ep*(-723 + 54*zeta[2]^2 + 630*zeta[3] + 
     445*zeta[5]) + ep^2*(-27997/3 + 378*zeta[2]^2 + (1744*zeta[2]^3)/7 + 
     4050*zeta[3] - 405*zeta[3]^2 + 4450*zeta[5]) + 
   ep^3*(-231793/3 + 2430*zeta[2]^2 + (17440*zeta[2]^3)/7 + 25866*zeta[3] - 
     486*zeta[2]^2*zeta[3] - 4050*zeta[3]^2 + 29266*zeta[5] + 
     11326*zeta[7]) + ep^4*(-1621429/3 + (77598*zeta[2]^2)/5 + 
     (114544*zeta[2]^3)/7 + (144387*zeta[2]^4)/35 + 165186*zeta[3] - 
     4860*zeta[2]^2*zeta[3] - 27378*zeta[3]^2 + 164454*zeta[5] - 
     17442*zeta[3]*zeta[5] + 113260*zeta[7] + 1944*zeta[5, 3]), 
 INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
    0, 0}] -> ep^3*dummy[INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 
       0, 0, 1, 0, 1, 1, 1, 0, 0, 0}]] + 4*zeta[2]^3 + 3*zeta[3]^2 + 
   55*zeta[5] + (5*zeta[5])/ep + 
   ep*(44*zeta[2]^3 - (92*zeta[2]^2*zeta[3])/5 + 33*zeta[3]^2 + 455*zeta[5] + 
     40*zeta[2]*zeta[5] + (419*zeta[7])/4) + 
   ep^2*(364*zeta[2]^3 + (6486*zeta[2]^4)/125 - (1012*zeta[2]^2*zeta[3])/5 + 
     273*zeta[3]^2 + 54*zeta[2]*zeta[3]^2 + 3355*zeta[5] + 
     440*zeta[2]*zeta[5] - 488*zeta[3]*zeta[5] + (4609*zeta[7])/4 - 
     (14*zeta[5, 3])/5), INT["A", 8, 29837, 8, 0, 
   {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}] -> 
  ep^4*dummy[INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 
       1, 1, 1, 0, 0, 0}]] + (143*zeta[2]^2)/10 + (351*zeta[3])/2 + 
   (3*zeta[3])/(2*ep^2) + ((11*zeta[2]^2)/10 + (39*zeta[3])/2)/ep + 
   (23*zeta[5])/2 + ep*((1287*zeta[2]^2)/10 - (8*zeta[2]^3)/3 + 
     (2715*zeta[3])/2 - (195*zeta[3]^2)/2 + (299*zeta[5])/2) + 
   ep^2*((1991*zeta[2]^2)/2 - (104*zeta[2]^3)/3 + (19383*zeta[3])/2 - 
     (741*zeta[2]^2*zeta[3])/5 - (2535*zeta[3]^2)/2 + (2691*zeta[5])/2 + 
     20*zeta[2]*zeta[5] - (581*zeta[7])/2) + 
   ep^3*((71071*zeta[2]^2)/10 - 312*zeta[2]^3 - (2065669*zeta[2]^4)/5250 + 
     (131859*zeta[3])/2 - (9633*zeta[2]^2*zeta[3])/5 - (22815*zeta[3]^2)/2 - 
     60*zeta[2]*zeta[3]^2 + (20815*zeta[5])/2 + 260*zeta[2]*zeta[5] - 
     1953*zeta[3]*zeta[5] - (7553*zeta[7])/2 + (1328*zeta[5, 3])/5), 
 INT["A", 8, 30917, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
    0, 0}] -> 1967/8 + 1/(24*ep^4) + 7/(12*ep^3) + 
   ep^5*dummy[INT["A", 8, 30917, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 
       1, 1, 1, 0, 0, 0}]] + (125/24 + zeta[2]/2)/ep^2 + (125*zeta[2])/2 + 
   (27*zeta[2]^2)/10 + (455/12 + 7*zeta[2] - 4*zeta[3])/ep - 56*zeta[3] + 
   ep^2*(204205/24 + (5901*zeta[2])/2 + (675*zeta[2]^2)/2 + 
     (206*zeta[2]^3)/105 - 3640*zeta[3] - 476*zeta[2]*zeta[3] + 
     136*zeta[3]^2 - 798*zeta[5]) + 
   ep*(5929/4 + 455*zeta[2] + (189*zeta[2]^2)/5 - 500*zeta[3] - 
     34*zeta[2]*zeta[3] - 57*zeta[5]) + 
   ep^3*(566335/12 + 17787*zeta[2] + 2457*zeta[2]^2 + (412*zeta[2]^3)/15 - 
     23604*zeta[3] - 4250*zeta[2]*zeta[3] - (652*zeta[2]^2*zeta[3])/5 + 
     1904*zeta[3]^2 - 7125*zeta[5] - 498*zeta[2]*zeta[5] - 719*zeta[7]) + 
   ep^4*(6129101/24 + (204205*zeta[2])/2 + (159327*zeta[2]^2)/10 + 
     (5150*zeta[2]^3)/21 - (191662*zeta[2]^4)/875 - 142296*zeta[3] - 
     30940*zeta[2]*zeta[3] - (9128*zeta[2]^2*zeta[3])/5 + 17000*zeta[3]^2 + 
     1016*zeta[2]*zeta[3]^2 - 51870*zeta[5] - 6972*zeta[2]*zeta[5] + 
     3848*zeta[3]*zeta[5] - 10066*zeta[7] - (136*zeta[5, 3])/5), 
 INT["A", 8, 61722, 8, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 
    0, 0}] -> 3025/12 + 1/(12*ep^4) + ep^(-3) + 
   ep^5*dummy[INT["A", 8, 61722, 8, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
       1, 1, 1, 1, 0, 0}]] + 91*zeta[2] + (38*zeta[2]^2)/5 + 
   (91/12 + zeta[2])/ep^2 + (93/2 + 12*zeta[2] - zeta[3])/ep - 12*zeta[3] + 
   ep^2*(71767/12 + 3025*zeta[2] + (3476*zeta[2]^2)/5 + (1728*zeta[2]^3)/35 - 
     444*zeta[3] - 144*zeta[2]*zeta[3] - 21*zeta[3]^2 - 60*zeta[5]) + 
   ep*(1262 + 558*zeta[2] + (456*zeta[2]^2)/5 - 85*zeta[3] - 
     12*zeta[2]*zeta[3] - 5*zeta[5]) + 
   ep^3*(54491/2 + 15144*zeta[2] + (21546*zeta[2]^2)/5 + 
     (20736*zeta[2]^3)/35 - 1741*zeta[3] - 1020*zeta[2]*zeta[3] - 
     (618*zeta[2]^2*zeta[3])/5 - 252*zeta[3]^2 - 353*zeta[5] - 
     60*zeta[2]*zeta[5] - (499*zeta[7])/2) + 
   ep^4*(1446589/12 + 71767*zeta[2] + (118802*zeta[2]^2)/5 + 
     (32136*zeta[2]^3)/7 + (145473*zeta[2]^4)/875 - 3948*zeta[3] - 
     5328*zeta[2]*zeta[3] - (7416*zeta[2]^2*zeta[3])/5 - 2145*zeta[3]^2 - 
     252*zeta[2]*zeta[3]^2 - 852*zeta[5] - 720*zeta[2]*zeta[5] - 
     858*zeta[3]*zeta[5] - 2994*zeta[7] + (324*zeta[5, 3])/5), 
 INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
    0}] -> ep*dummy[INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 
       0, 1, 0, 0, 0, 0, 0, 0}]] + (866647*zeta[2]^4)/21000 - 
   16*zeta[2]*zeta[3]^2 - 58*zeta[3]*zeta[5] + 
   ((-3*zeta[2]^2*zeta[3])/5 + (5*zeta[2]*zeta[5])/2 + (441*zeta[7])/16)/ep - 
   (587*zeta[5, 3])/10, INT["A", 9, 3038, 9, 0, {0, 1, 1, 1, 1, 0, 1, 1, 1, 
    1, 0, 1, 0, 0, 0, 0, 0, 0}] -> 
  ep^2*dummy[INT["A", 9, 3038, 9, 0, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 
       0, 0, 0, 0, 0}]] - (441*zeta[7])/8 + 
   ep*((-55701*zeta[2]^4)/1750 + 135*zeta[3]*zeta[5] - (441*zeta[7])/4 + 
     (81*zeta[5, 3])/5), INT["A", 9, 3559, 9, 0, 
   {1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] -> 
  ep^2*dummy[INT["A", 9, 3559, 9, 0, {1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 
       0, 0, 0, 0, 0}]] + (119*zeta[2]^3)/5 + 4*zeta[2]*zeta[3] + 
   (38*zeta[2]^2*zeta[3])/5 + 31*zeta[3]^2 + 40*zeta[5] + 
   61*zeta[2]*zeta[5] + (zeta[2]*zeta[3] + 10*zeta[5])/ep^2 + 
   ((119*zeta[2]^3)/10 + 2*zeta[2]*zeta[3] + (31*zeta[3]^2)/2 + 20*zeta[5])/
    ep + (1279*zeta[7])/4 + ep*((238*zeta[2]^3)/5 + 
     (1239807*zeta[2]^4)/7000 + 8*zeta[2]*zeta[3] + 
     (76*zeta[2]^2*zeta[3])/5 + 62*zeta[3]^2 - 15*zeta[2]*zeta[3]^2 + 
     80*zeta[5] + 122*zeta[2]*zeta[5] + 437*zeta[3]*zeta[5] + 
     (1279*zeta[7])/2 + (492*zeta[5, 3])/5), 
 INT["A", 9, 6878, 9, 0, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
    0}] -> ep^2*dummy[INT["A", 9, 6878, 9, 0, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 
       0, 1, 1, 0, 0, 0, 0, 0}]] + (997*zeta[2]^3)/35 + 4*zeta[2]*zeta[3] + 
   (7*zeta[2]^2*zeta[3])/10 + 43*zeta[3]^2 + 40*zeta[5] + 
   (209*zeta[2]*zeta[5])/2 + (zeta[2]*zeta[3] + 10*zeta[5])/ep^2 + 
   ((997*zeta[2]^3)/70 + 2*zeta[2]*zeta[3] + (43*zeta[3]^2)/2 + 20*zeta[5])/
    ep + (3959*zeta[7])/8 + ep*((1994*zeta[2]^3)/35 + 
     (2722851*zeta[2]^4)/7000 + 8*zeta[2]*zeta[3] + (7*zeta[2]^2*zeta[3])/5 + 
     86*zeta[3]^2 - 24*zeta[2]*zeta[3]^2 + 80*zeta[5] + 209*zeta[2]*zeta[5] + 
     (871*zeta[3]*zeta[5])/2 + (3959*zeta[7])/4 - (24*zeta[5, 3])/5), 
 INT["A", 9, 9917, 9, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
    0}] -> ep^2*dummy[INT["A", 9, 9917, 9, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 
       1, 0, 0, 1, 0, 0, 0, 0}]] + (2789*zeta[2]^3)/105 + 4*zeta[2]*zeta[3] + 
   8*zeta[2]^2*zeta[3] + 29*zeta[3]^2 + 40*zeta[5] + 76*zeta[2]*zeta[5] + 
   (zeta[2]*zeta[3] + 10*zeta[5])/ep^2 + 
   ((2789*zeta[2]^3)/210 + 2*zeta[2]*zeta[3] + (29*zeta[3]^2)/2 + 20*zeta[5])/
    ep + (3417*zeta[7])/8 + ep*((5578*zeta[2]^3)/105 + 
     (3910829*zeta[2]^4)/21000 + 8*zeta[2]*zeta[3] + 16*zeta[2]^2*zeta[3] + 
     58*zeta[3]^2 - 62*zeta[2]*zeta[3]^2 + 80*zeta[5] + 152*zeta[2]*zeta[5] + 
     1091*zeta[3]*zeta[5] + (3417*zeta[7])/4 + (2028*zeta[5, 3])/5), 
 INT["A", 9, 10671, 9, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
    0, 0}] -> ep*dummy[INT["A", 9, 10671, 9, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 
       0, 0, 1, 0, 1, 0, 0, 0, 0}]] + (214183*zeta[2]^4)/21000 + 
   38*zeta[2]*zeta[3]^2 + (373*zeta[3]*zeta[5])/2 + 
   ((-7*zeta[2]^2*zeta[3])/10 + 10*zeta[2]*zeta[5] + (441*zeta[7])/16)/ep + 
   (587*zeta[5, 3])/10, INT["A", 9, 14765, 9, 0, 
   {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}] -> 
  ep^2*dummy[INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 
       1, 1, 0, 0, 0, 0}]] - (2176*zeta[2]^3)/21 - 
   (182*zeta[2]^2*zeta[3])/5 - 16*zeta[3]^2 + 
   ((-272*zeta[2]^3)/21 - 2*zeta[3]^2 - 160*zeta[5])/ep - 1280*zeta[5] - 
   (20*zeta[5])/ep^2 + 170*zeta[2]*zeta[5] - (1607*zeta[7])/4 + 
   ep*((-17408*zeta[2]^3)/21 - (1036*zeta[2]^4)/125 - 
     (1456*zeta[2]^2*zeta[3])/5 - 128*zeta[3]^2 - 120*zeta[2]*zeta[3]^2 - 
     10240*zeta[5] + 1360*zeta[2]*zeta[5] + 2432*zeta[3]*zeta[5] - 
     3214*zeta[7] + (464*zeta[5, 3])/5), 
 INT["A", 9, 14797, 9, 0, {1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
    0, 0}] -> ep^2*dummy[INT["A", 9, 14797, 9, 0, {1, 0, 1, 1, 0, 0, 1, 1, 
       1, 0, 0, 1, 1, 1, 0, 0, 0, 0}]] + (631*zeta[2]^3)/21 + 
   4*zeta[2]*zeta[3] - (16*zeta[2]^2*zeta[3])/5 + 47*zeta[3]^2 + 40*zeta[5] + 
   154*zeta[2]*zeta[5] + (zeta[2]*zeta[3] + 10*zeta[5])/ep^2 + 
   ((631*zeta[2]^3)/42 + 2*zeta[2]*zeta[3] + (47*zeta[3]^2)/2 + 20*zeta[5])/
    ep + (4867*zeta[7])/8 + ep*((1262*zeta[2]^3)/21 + 
     (502999*zeta[2]^4)/1000 + 8*zeta[2]*zeta[3] - (32*zeta[2]^2*zeta[3])/5 + 
     94*zeta[3]^2 + 66*zeta[2]*zeta[3]^2 + 80*zeta[5] + 308*zeta[2]*zeta[5] + 
     937*zeta[3]*zeta[5] + (4867*zeta[7])/4 + (368*zeta[5, 3])/5), 
 INT["A", 9, 27051, 9, 0, {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
    0, 0}] -> ep^2*dummy[INT["A", 9, 27051, 9, 0, {1, 1, 0, 1, 0, 1, 0, 1, 
       1, 0, 0, 1, 0, 1, 1, 0, 0, 0}]] + (2953*zeta[2]^3)/105 + 
   4*zeta[2]*zeta[3] + (11*zeta[2]^2*zeta[3])/2 + 33*zeta[3]^2 + 40*zeta[5] + 
   (211*zeta[2]*zeta[5])/2 + (zeta[2]*zeta[3] + 10*zeta[5])/ep^2 + 
   ((2953*zeta[2]^3)/210 + 2*zeta[2]*zeta[3] + (33*zeta[3]^2)/2 + 20*zeta[5])/
    ep + (971*zeta[7])/2 + ep*((5906*zeta[2]^3)/105 + 
     (5626337*zeta[2]^4)/21000 + 8*zeta[2]*zeta[3] + 11*zeta[2]^2*zeta[3] + 
     66*zeta[3]^2 - 38*zeta[2]*zeta[3]^2 + 80*zeta[5] + 211*zeta[2]*zeta[5] + 
     (2469*zeta[3]*zeta[5])/2 + 971*zeta[7] + (2004*zeta[5, 3])/5), 
 INT["A", 9, 29899, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
    0, 0}] -> ep*dummy[INT["A", 9, 29899, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 
       0, 1, 0, 1, 1, 1, 0, 0, 0}]] + (21039*zeta[2]^4)/5600 + 
   (39*zeta[2]*zeta[3]^2)/8 + 26*zeta[3]*zeta[5] + 
   ((-7*zeta[2]^2*zeta[3])/40 + (5*zeta[2]*zeta[5])/2 + (441*zeta[7])/64)/
    ep + (13*zeta[5, 3])/2, INT["A", 9, 30877, 9, 0, 
   {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}] -> 
  ep*dummy[INT["A", 9, 30877, 9, 0, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 
       1, 1, 0, 0, 0}]] - (162131*zeta[2]^4)/4200 + 
   (89*zeta[2]*zeta[3]^2)/8 + ((-433*zeta[2]^3)/840 - (3*zeta[3]^2)/2)/ep^2 + 
   (21*zeta[3]*zeta[5])/4 + ((-157*zeta[2]^2*zeta[3])/40 + 
     (51*zeta[2]*zeta[5])/4 - (157*zeta[7])/4)/ep + 46*zeta[5, 3], 
 INT["A", 11, 14831, 11, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
    0, 0}] -> -42557/48 - 1/(144*ep^7) + 1/(96*ep^6) + 
   ep^2*dummy[INT["A", 11, 14831, 11, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       1, 1, 1, 0, 0, 0, 0}]] + (1/16 - (19*zeta[2])/144)/ep^5 - 
   (10481*zeta[2])/72 + (60949*zeta[2]^2)/720 + (32783*zeta[2]^3)/1008 + 
   (-37/48 + (53*zeta[2])/144 - (25*zeta[3])/144)/ep^4 + 
   (263/48 - (49*zeta[2])/72 - (149*zeta[2]^2)/360 + (125*zeta[3])/144)/
    ep^3 + (12433*zeta[3])/36 - (307*zeta[2]*zeta[3])/18 - 
   (24941*zeta[2]^2*zeta[3])/360 - (9035*zeta[3]^2)/144 + 
   (-519/16 - (65*zeta[2])/72 + (185*zeta[2]^2)/36 + (43*zeta[3])/36 + 
     (37*zeta[2]*zeta[3])/24 + (25*zeta[5])/48)/ep^2 - (863*zeta[5])/8 + 
   (6359*zeta[2]*zeta[5])/24 + (8383/48 + (1403*zeta[2])/72 - 
     (3539*zeta[2]^2)/144 + (66499*zeta[2]^3)/5040 - (1423*zeta[3])/36 + 
     (415*zeta[2]*zeta[3])/72 - (71*zeta[3]^2)/16 + (791*zeta[5])/48)/ep + 
   (38779*zeta[7])/192 + ep*(69181/16 + (62291*zeta[2])/72 - 
     (140239*zeta[2]^2)/720 - (490657*zeta[2]^3)/1680 + 
     (46907263*zeta[2]^4)/100800 - (81907*zeta[3])/36 - 
     (2105*zeta[2]*zeta[3])/18 - (67651*zeta[2]^2*zeta[3])/360 + 
     (4322*zeta[3]^2)/9 + (3089*zeta[2]*zeta[3]^2)/72 + (12059*zeta[5])/24 + 
     (7987*zeta[2]*zeta[5])/24 - (7813*zeta[3]*zeta[5])/8 - 
     (51555*zeta[7])/64 - 378*zeta[5, 3]), 
 INT["A", 11, 15847, 11, 0, {1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
    0, 0}] -> 4237/6 + 1/(18*ep^6) - 7/(18*ep^5) + 
   ep^3*dummy[INT["A", 11, 15847, 11, 0, {1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 
       1, 1, 1, 0, 0, 0, 0}]] + (13/6 + (8*zeta[2])/9)/ep^4 - 
   (80*zeta[2])/9 + (2531*zeta[2]^2)/45 + (94792*zeta[2]^3)/945 + 
   (265/6 + (88*zeta[2])/9 + (397*zeta[2]^2)/45 - (115*zeta[3])/9)/ep^2 - 
   (571*zeta[3])/9 + (1028*zeta[2]*zeta[3])/9 + (1363*zeta[3]^2)/9 + 
   (-61/6 - (28*zeta[2])/9 + (17*zeta[3])/9)/ep^3 - (343*zeta[5])/3 + 
   (-1081/6 - (148*zeta[2])/9 - (467*zeta[2]^2)/45 + (295*zeta[3])/9 + 
     (236*zeta[2]*zeta[3])/9 + 79*zeta[5])/ep + 
   ep*(-16069/6 + (2756*zeta[2])/9 - (559*zeta[2]^2)/9 + 
     (25384*zeta[2]^3)/945 - (845*zeta[3])/9 - (1676*zeta[2]*zeta[3])/9 + 
     (3302*zeta[2]^2*zeta[3])/15 + (4675*zeta[3]^2)/9 + 505*zeta[5] + 
     (428*zeta[2]*zeta[5])/9 + (16334*zeta[7])/9) + 
   ep^2*(59473/6 - (17816*zeta[2])/9 + (1123*zeta[2]^2)/9 + 
     (49456*zeta[2]^3)/189 + (29176307*zeta[2]^4)/23625 + (12809*zeta[3])/9 + 
     (8852*zeta[2]*zeta[3])/9 + (11438*zeta[2]^2*zeta[3])/15 - 
     (9643*zeta[3]^2)/9 - (6952*zeta[2]*zeta[3]^2)/9 - 373*zeta[5] + 
     (12164*zeta[2]*zeta[5])/9 + (6238*zeta[3]*zeta[5])/3 - 
     (6016*zeta[7])/9 - (19568*zeta[5, 3])/45), 
 INT["A", 11, 27359, 11, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
    0, 0}] -> ep^2*dummy[INT["A", 11, 27359, 11, 0, {1, 1, 1, 1, 1, 0, 1, 1, 
       0, 1, 0, 1, 0, 1, 1, 0, 0, 0}]] - (2639*zeta[2]^2)/120 - 
   (19*zeta[2]^2)/(96*ep^3) + (12599*zeta[2]^3)/630 + (213*zeta[3])/4 + 
   zeta[3]/(16*ep^4) + (5*zeta[2]*zeta[3])/3 + (2523*zeta[2]^2*zeta[3])/80 - 
   (209*zeta[3]^2)/12 + ((3*zeta[2]^2)/40 + (1621*zeta[2]^3)/3360 - 
     (23*zeta[3])/4 - zeta[2]*zeta[3] + (265*zeta[3]^2)/48 - (3*zeta[5])/4)/
    ep + (11*zeta[5])/3 + (253*zeta[2]*zeta[5])/12 + 
   ((23*zeta[2]^2)/30 + zeta[3]/4 + (2*zeta[2]*zeta[3])/3 + (29*zeta[5])/16)/
    ep^2 - (10381*zeta[7])/64 + ep*((24253*zeta[2]^2)/120 - 
     (28617*zeta[2]^3)/280 + (426457*zeta[2]^4)/144000 - (1471*zeta[3])/4 - 
     (31*zeta[2]*zeta[3])/3 - (1783*zeta[2]^2*zeta[3])/20 + 
     (19*zeta[3]^2)/4 + (171*zeta[2]*zeta[3]^2)/4 - (292*zeta[5])/3 + 
     (1715*zeta[2]*zeta[5])/12 - (11875*zeta[3]*zeta[5])/24 + 
     (5045*zeta[7])/6 + (139*zeta[5, 3])/20), 
 INT["A", 11, 27614, 11, 0, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 
    0, 0}] -> ep^3*dummy[INT["A", 11, 27614, 11, 0, {0, 1, 1, 1, 1, 0, 1, 1, 
       1, 1, 0, 1, 0, 1, 1, 0, 0, 0}]] + (40*zeta[2]^3)/7 + 10*zeta[3]^2 + 
   30*zeta[5] + (10*zeta[5])/ep + 
   ep*((120*zeta[2]^3)/7 + 12*zeta[2]^2*zeta[3] + 30*zeta[3]^2 - 90*zeta[5] - 
     (19*zeta[7])/2) + ep^2*((-360*zeta[2]^3)/7 + (7452*zeta[2]^4)/875 + 
     36*zeta[2]^2*zeta[3] - 234*zeta[3]^2 + 630*zeta[5] - 
     1320*zeta[3]*zeta[5] - (2381*zeta[7])/2 - (324*zeta[5, 3])/5), 
 INT["A", 11, 30943, 11, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
    0, 0}] -> ep^3*dummy[INT["A", 11, 30943, 11, 0, {1, 1, 1, 1, 1, 0, 1, 1, 
       0, 0, 0, 1, 1, 1, 1, 0, 0, 0}]] - (413*zeta[2]^2)/96 - 
   (19*zeta[2]^2)/(192*ep^2) + (24323*zeta[2]^3)/4032 + (85*zeta[3])/16 + 
   (5*zeta[3])/(32*ep^3) - (5*zeta[2]*zeta[3])/4 - (895*zeta[3]^2)/96 + 
   (115*zeta[5])/6 + ((37*zeta[2]^2)/24 - (25*zeta[3])/16 - 
     (25*zeta[2]*zeta[3])/12 + (475*zeta[5])/96)/ep + 
   ep*((-1015*zeta[2]^2)/96 + (4079*zeta[2]^3)/252 + (5*zeta[3])/16 + 
     (175*zeta[2]*zeta[3])/4 - (1235*zeta[2]^2*zeta[3])/96 + 
     (415*zeta[3]^2)/24 - (2265*zeta[5])/16 + (3085*zeta[2]*zeta[5])/48 + 
     (125*zeta[7])/48) + ep^2*((16945*zeta[2]^2)/96 - (67765*zeta[2]^3)/672 + 
     (67210487*zeta[2]^4)/403200 - (1655*zeta[3])/16 - 
     (1005*zeta[2]*zeta[3])/4 - (217*zeta[2]^2*zeta[3])/2 + 
     (1465*zeta[3]^2)/48 + (4055*zeta[2]*zeta[3]^2)/16 + (5465*zeta[5])/16 - 
     (310*zeta[2]*zeta[5])/3 - (75815*zeta[3]*zeta[5])/48 + 
     (91045*zeta[7])/96 - (1773*zeta[5, 3])/8), 
 INT["A", 12, 31455, 12, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 
    0, 0}] -> 382375/144 - 1/(288*ep^7) + 13/(576*ep^6) + 
   ep^2*dummy[INT["A", 12, 31455, 12, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 
       1, 1, 1, 1, 0, 0, 0}]] + (-101/576 - (19*zeta[2])/144)/ep^5 + 
   (13319*zeta[2])/72 + (99523*zeta[2]^2)/480 + (240637*zeta[2]^3)/1344 + 
   (145/96 + (253*zeta[2])/288 - (23*zeta[3])/72)/ep^4 - 
   (88745*zeta[3])/144 - (61*zeta[2]*zeta[3])/144 - 
   (1993*zeta[2]^2*zeta[3])/16 + (9101*zeta[3]^2)/72 + 
   (-1669/144 - (1181*zeta[2])/288 - (297*zeta[2]^2)/160 + (149*zeta[3])/36)/
    ep^3 + (11243/144 + (67*zeta[2])/4 + (36289*zeta[2]^2)/2880 - 
     (7367*zeta[3])/288 - (139*zeta[2]*zeta[3])/18 - (61*zeta[5])/6)/ep^2 - 
   (24965*zeta[5])/32 - (577*zeta[2]*zeta[5])/6 + 
   (-22757/48 - (4351*zeta[2])/72 - (81481*zeta[2]^2)/1440 - 
     (313021*zeta[2]^3)/10080 + (6347*zeta[3])/48 + 
     (3587*zeta[2]*zeta[3])/144 - (4531*zeta[3]^2)/144 + (2231*zeta[5])/16)/
    ep - (44097*zeta[7])/64 + ep*(-2005247/144 - (10777*zeta[2])/24 - 
     (179053*zeta[2]^2)/288 - (3681977*zeta[2]^3)/5040 - 
     (702196781*zeta[2]^4)/1008000 + (381811*zeta[3])/144 - 
     (1457*zeta[2]*zeta[3])/3 + (339821*zeta[2]^2*zeta[3])/1440 - 
     (40519*zeta[3]^2)/288 + (1321*zeta[2]*zeta[3]^2)/36 + 
     (155087*zeta[5])/48 + (9989*zeta[2]*zeta[5])/24 - 
     (60385*zeta[3]*zeta[5])/24 + (21687*zeta[7])/8 + (4931*zeta[5, 3])/30), 
 INT["A", 12, 121295, 12, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 
    1, 1, 0}] -> -3710131/6144 + 1/(576*ep^7) - 29/(1152*ep^6) + 
   ep^2*dummy[INT["A", 12, 121295, 12, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
       1, 1, 0, 1, 1, 1, 0}]] + (25/128 + zeta[2]/32)/ep^5 - 
   (46103*zeta[2])/2304 - (7639*zeta[2]^2)/144 - (447551*zeta[2]^3)/6720 + 
   (12913/2304 + (183*zeta[2])/64 + (4*zeta[2]^2)/5 - (143*zeta[3])/192)/
    ep^3 + (-1297/1152 - (95*zeta[2])/192 + (5*zeta[3])/32)/ep^4 + 
   (190099*zeta[3])/1152 - (1531*zeta[2]*zeta[3])/96 + 
   (1073*zeta[2]^2*zeta[3])/40 - (83135*zeta[3]^2)/576 + 
   (381047/3072 + (34891*zeta[2])/1152 + (1607*zeta[2]^2)/96 + 
     (99551*zeta[2]^3)/10080 - (23291*zeta[3])/576 - 
     (7127*zeta[2]*zeta[3])/288 - (275*zeta[3]^2)/96 - (8549*zeta[5])/192)/
    ep + (38467*zeta[5])/192 + (5935*zeta[2]*zeta[5])/48 + 
   (-121441/4608 - (6371*zeta[2])/576 - (7481*zeta[2]^2)/1440 + 
     (1393*zeta[3])/192 + (43*zeta[2]*zeta[3])/16 + (87*zeta[5])/32)/ep^2 - 
   (20803*zeta[7])/192 + ep*(12593941/4096 - (2499101*zeta[2])/4608 + 
     (520043*zeta[2]^2)/2880 + (2768177*zeta[2]^3)/20160 + 
     (40670533*zeta[2]^4)/1008000 - (1100159*zeta[3])/2304 + 
     (14729*zeta[2]*zeta[3])/32 - (46127*zeta[2]^2*zeta[3])/360 + 
     (17259*zeta[3]^2)/64 + (4529*zeta[2]*zeta[3]^2)/16 - 
     (150607*zeta[5])/192 - (10835*zeta[2]*zeta[5])/96 - 
     (2377*zeta[3]*zeta[5])/48 - (160371*zeta[7])/128 + (6769*zeta[5, 3])/60)}

